Automatic computation of Feynman integrals containing linear propagators via auxiliary mass flow

We proposed a recipe to systematically calculate Feynman integrals containing linear propagators using the auxiliary mass flow method. The key of the recipe is to introduce a quadratic term for each linear propagator and then using differential equations to get rid of their effects. As an application, we calculated all master integrals of vacuum integrals containing a gauge link up to four loops, and we checked the results by nontrivial dimensional recurrence relations.

==> results.m <==
(* ::Package:: *)

(* ::Text:: *)
(*Notes: *)
(*	Here we displayed the results of all MIs of vacuum integrals containing a Gauge link. Up to 4-loop,*)
(*	there are 64 independent irreducible sectors and 65 MIs on them. The sector gd6 is the only sector *)
(*	having more than one master integral with 2 MIs. We displayed it separately. The sector name like*)
(*	gd6,gd7 is consistent with that in ancillary file Irreducible sectors.pdf where you can find the*)
(*	corresponding Feynman diagrams. The sector name like gd6,gd7 means corner integral on this*)
(*	sector if appearing separately(with no powers of propagators). The factor before each loop integral *)
(*	is 1/(i (\[Pi]^(D/2)))^L where L is the number of loop momentum. The Feynman prescription is consistent*)
(*	with that in the paper(with positive small imaginary part). The results are eps expansions up to eps^10*)
(*	with numerical coefficients of 16-digit precision.*)
(*	The meanings of some symbols displayed below:*)
(*	loop -- loop momenta*)
(*	dvec -- direction vector*)
(*	Subscript[n, z] -- unit direction vector on the z-axis*)
(*	denom -- complete set of inverse propagators and irreducible scalar products*)
(*	rep -- replacement rules of scalar products among independent external momenta*)
(*	num -- numerical phase space point where we perform the computation*)
(*	eps -- space-time dimension D=4-2eps*)
(*	results -- numerical results of master integrals gd6[n1, n2, ...] in terms of Laurant expansions in eps*)


(* ::Subsubsection::Closed:: *)
(*1-loop*)


results1={ga1->(-0.07297994795715304111804733400248886561`14.215509385226694- 6.28318530717958647692528676655900576839`16.1504857042565 I)-2.`16./eps-(2.35639745135273075511246227697385288104`16.148468947025727+ 0.22927326836155743262154887762547570922`15.136573824710936 I) eps+(0.19031305777139810676504269728294264151`13.981674074529364- 28.07369204230733125267110996425996009961`16.150505018937107 I) eps^2-(2.34296999991234582527306877262278199423`16.149549640310077+ 0.15639271531428874585489728338415445617`14.973999432513256 I) eps^3+(0.29757525976318451659359918339720024848`13.569802694151344- 113.3202770638463268772461813838298337999`16.150513500454828 I) eps^4-(2.33446809282959232855342259569609695538`16.15028529472116+ 0.07594673092584976871241463457652259033`14.662606436985152 I) eps^5+(0.32484433957218991175069186983126554923`13.005424622812347- 453.69664449019929302871145359248544744847`16.150514886511868 I) eps^6-(2.33338064222039784114068497624648614534`16.15046791660053+ 0.03436021563906328261253115454137444914`14.318538206700028 I) eps^7+(0.33127393586933115486813188745444830502`12.411832864293928- 1814.96976182103991733486774800212364060191`16.1505149905978 I) eps^8-(2.333318700284664989274914240839679836`16.15050561631391+ 0.01533692008240689122928427668204431965`13.96826970918172 I) eps^9+(0.33282474894888932311504408046031081787`11.811796338322836- 7259.96073979127717372100848690317578270914`16.15051499737562 I) eps^10};


(* ::Subsubsection::Closed:: *)
(*2-loop*)


results2={gb1->(-2.27087552086032424963425377822388146596`15.828668241884857- 4.18879020478639098461685784437267051226`16.094563522377122 I)-0.66666666666666666666666666666666666667`16./eps-(7.83704784899479310350474107450294749067`15.83304078278157+ 14.2683317071033798588849246514095359865`16.093261481594467 I) eps-(17.87754928102423723615122008087549835547`15.377992495360603+ 104.36389355033381353876635114281980436521`16.144234784623823 I) eps^2-(44.28026583106239034770028598188587016828`15.314794120658322+ 300.09167418775094638003103076934582718358`16.145837847637228 I) eps^3-(88.40490781421003904114741261409733872264`14.841997735092232+ 1796.67090517968772342826205900029155021859`16.149989894483532 I) eps^4-(197.88594894920523147588892867381590908533`14.74773398215805+ 4998.68686346506058566457996586885847870636`16.15017495605136 I) eps^5-(377.82838944432385402115328009984728716156`14.264677029273937+ 29046.63434527575836411637060312563759337994`16.150478259865306 I) eps^6-(819.12265614712543140493734205292304131006`14.158555388724427+ 80405.54729223286716274036273723928645636053`16.150492462828367 I) eps^7-(1541.96481097113167934712301899723696535987`13.670802443983145+ 465355.26573797921459737346037304076003272035`16.150512613692882 I) eps^8-(3310.28283072612172625314837374502759390252`13.560691349548382+ 1.28732236353214248075245783005404073726257589`16.15051356198403*^6 I) eps^9-(6204.5999556786277038885`13.07125650726967+ 7.4468417553753349729911757`16.150514847088875*^6 I) eps^10,gb2->(-30.04750172614268268854860511712968073609`16.14970736027172+ 1.83418614689245946097239102100380567375`14.935342400489924 I)+4.`16./eps^2+(0.29191979182861216447218933600995546246`14.215509385226696+ 25.13274122871834590770114706623602307358`16.150485704256504 I)/eps-(3.29844556655017172174836397895157480576`14.516603520115295- 141.93959656004511524209107071587263461789`16.15039776518053 I) eps-(337.94027407431741202030794444610913966592`16.150492860998146- 3.41217750343624842162236379868211737506`14.154684524371742 I) eps^2-(16.58361087137513949033118036043892411509`14.581185949801542- 614.96485004063256095503834792540266449047`16.150357144387332 I) eps^3-(2191.85590348033064850060369441188878118977`16.15051418894079- 4.23038898872561672554530112556545117442`13.436082492530886 I) eps^4-(64.95088258640818529482995565252010471561`14.56335977367864- 2509.54433572659652907850198902849879932513`16.15036958950839 I) eps^5-(12038.12583483857538551365507697622229018039`16.15051496616183- 4.59734273674157398765107378060817482429`12.732462969526095 I) eps^6-(252.98037001985215913207808281322317142283`14.549608573823834- 10089.20077692439422891558925486779452365306`16.150378515025825 I) eps^7-(61091.55410242866817551106416160513748384238`16.150514996514477- 4.75862674760385382555220921775686417037`12.04201546464384 I) eps^8-(999.84403443984409499186705308931787826342`14.543841316150498- 40408.52861362942520066447426662693784676747`16.15038209328177 I) eps^9-(295926.25965460533090254910472593649613045167`16.150514997774145- 4.82992958261771512774957894982020759284`11.363272291899502 I) eps^10};


(* ::Subsubsection::Closed:: *)
(*3-loop*)


results3={gc1->(-0.69417510417206484992685075564477629319`15.955359977572126- 0.83775804095727819692337156887453410245`16.03700954841861 I)-0.08888888888888888888888888888888888889`16./eps-(3.95572486483979793008909168481537855954`15.864343758191483+ 6.54244622271566508935858063138410287257`16.08285784252232 I) eps-(16.78196117001457198263724573801426685228`15.567045859792419+ 62.08684986924941707340174639279511516246`16.135202773297895 I) eps^2-(64.39344572322308902008709028481154356001`15.405808890980564+ 351.88032587445578629693905354382033208922`16.143362211463664 I) eps^3-(219.11717184237947567982583537180467175208`15.075993272958526+ 2592.10131692512228746842496959624836354985`16.148968831848087 I) eps^4-(724.22143730428128245358340323940119344863`14.875245965958696+ 13631.01826217647069792229966769027774551285`16.149902889605436 I) eps^5-(2255.37792283013655179303270488420774431213`14.522686449097181+ 95703.38736547352152023493922863427432098016`16.150394433796368 I) eps^6-(7039.333504954837969861081821761892184679`14.302296689843514+ 496256.44658269659815733716662131291144978175`16.15047130991012 I) eps^7-(21212.42969585469233734031186885959918697608`13.938318981455875+ 3.4576279446510231916492570693189012587254183`16.15050682503981*^6 I) eps^8-(64898.4003574818840022391`13.710095999136106+ 1.78916392916943745536935568`16.150512140773213*^7 I) eps^9-(193447.5279680018998661766`13.34180336871656+ 1.245300864055867681973586959`16.150514473831635*^8 I) eps^10,gc2->(-45.69154825765290478204966906185190896859`15.868694094263853- 74.53963412748400938664932122428904289845`16.081245476614008 I)+1.33333333333333333333333333333333333333`16./eps^3+(1.47929322924763941556942800133831106456`15.218370917376921+ 12.56637061435917295385057353311801153679`16.147526511917512 I)/eps^2-(47.38731842279104577772364922518454310944`16.13248777164938- 13.9420102245285175495798667988708657921`15.601151035222689 I)/eps-(1609.49874151312427739228883235555612590187`16.150488361781957+ 17.82632059603916750960896478701837854377`14.194859433132363 I) eps-(1658.57407005760369201007401196511187336364`15.186603181517214+ 15172.8566395655401590396110784105088236928`16.147935664543407 I) eps^2-(33014.76859183203800554182726598906348940216`16.115945039690814+ 13714.96716072760256522298832515239044817647`15.734431554204013 I) eps^3-(35685.6494737259240112472835829961252811454`14.82467056465921+ 754837.12589652524296821829198390594135564809`16.150030211747474 I) eps^4-(588616.11473560970365792119832514754269743189`15.95011648144478+ 724858.83451255180666893698184366181777146442`16.040537770113595 I) eps^5-(657192.3798190555272005523`14.483767652189377+ 3.05027565125506481801338307`16.15041422107068*^7 I) eps^6-(9.937765432814187552466329`15.649332731331512*^6+ 2.99035830961333125987563505`16.127767219036578*^7 I) eps^7-(1.13136783484846264225565443`14.142960540777391*^7+ 1.1511642959173858351660666949`16.150494024551037*^9 I) eps^8-(1.635924993821003135022955477`15.303671053813279*^8+ 1.1380625556474547241353157449`16.1460738006523*^9 I) eps^9-(1.883202474970222996477084367`13.799173356594558*^8+ 4.22896753819015989218934713612`16.150510691818965*^10 I) eps^10,gc3->(-12.48894327239749902164672203869631700887`15.346111662343366- 78.61712301900826869045442119840843783212`16.14510311623416 I)+2.66666666666666666666666666666666666667`16./eps^3+(0.29191979182861216447218933600995546246`14.215509385226694+ 25.13274122871834590770114706623602307358`16.1504857042565 I)/eps^2-(87.2983710354740661753248371199325507741`16.15029942412975- 2.75127922033868919145858653150570851063`14.648827952238866 I)/eps-(3622.00433170217823433685432757611776589901`16.150493256175867+ 36.24340480194968656150588833696268735747`14.150773280508359 I) eps-(405.5220777552201713617566544034547342525`14.252562899724868+ 32057.66284837802504040235498666875743399904`16.15048025342822 I) eps^2-(80264.19025978696704669341275159087672158898`16.149859667725476+ 4412.68044920308814264766227502532094779547`14.890040317532986 I) eps^3-(7877.33415599024686130497549398321148118346`13.82102041765045+ 1.6821669150578063289711274824462538203175401`16.150510236045516*^6 I) eps^4-(1.47275128803044224853641651464702096966063834`16.146260108547278*^6+ 207170.20884420181851716070755956472269921798`15.294458001165625 I) eps^5-(133902.9446219908823909886`13.437866054288293+ 6.90936690667736610145359159`16.150514182269497*^7 I) eps^6-(2.50945902627836730967266613`16.128550366724028*^7+ 8.1872827349589692558742982`15.642110046009643*^6 I) eps^7-(2.1889848477317868635627692`13.071983660597118*^6+ 2.6228529425170373885039527645`16.150514846583242*^9 I) eps^8-(4.141031357444902504254465788`16.055870086664576*^8+ 3.06068441716448030709675558`15.924580119925597*^8 I) eps^9-(3.53429024640979950743569967`12.713942973517725*^7+ 9.65771104691495588914928253984`16.150514968750926*^10 I) eps^10,gc4->(-26.95627187747287685213445400219258861114`15.818892607670339- 51.18257553088292154588848964297394898403`16.097354915710905 I)-0.88888888888888888888888888888888888889`16./eps^2-(5.43063993060953738815739644533665182082`15.886071351481943+ 8.37758040957278196923371568874534102453`16.07433894786184 I)/eps-(98.78012765494951866542595657665042410036`15.436142499540237+ 502.10709053771236044261124907455059586885`16.142269270804704 I) eps-(350.97173421708644882111160048222167338671`15.302829424024289+ 2446.43608824042592942027505925503037216718`16.146091156942006 I) eps^2-(1097.68494711407594274466319482616631139025`14.897096380407227+ 19643.52020423909262254803610041196985946122`16.149837989656735 I) eps^3-(3525.09441702150524031131132016155708784712`14.7347325627006+ 91755.67273451013605937655755389028118243859`16.150194732690732 I) eps^4-(10487.65888666095858627710278342926477674963`14.316653470867893+ 715308.53335692009654315998573336742377879108`16.150468323518893 I) eps^5-(32691.89208022101530472832819212980481893283`14.143732085405262+ 3.32048804596788541946961523373613167642304234`16.150493949894827*^6 I) eps^6-(95888.8830074787985571578`13.720880759706208+ 2.57869213237470674610985216`16.150511995291716*^7 I) eps^7-(296507.037961006682092643`13.54477875111525+ 1.196106687804832234530582713`16.15051366344083*^8 I) eps^8-(866446.1318404613898468367`13.120485187608084+ 9.284770819792090346692630976`16.150514808730527*^8 I) eps^9-(2.6737195249278695784466885`12.943528312160062*^6+ 4.3062818311366806834270365038`16.15051491412128*^9 I) eps^10,gc5->(10.07276863276487677355199429722396576269`15.552600690639634+ 38.61620491652374859203791610985593744724`16.13622142253105 I)+0.88888888888888888888888888888888888889`16./eps^2+(4.09730659727620405482406311200331848749`15.79332429431348+ 8.37758040957278196923371568874534102453`16.103944436297407 I)/eps+(17.42189349784025309446174197808700983207`14.855777168790624+ 342.9838212564100897451443785023759448147`16.1499554488804 I) eps-(44.87236782429385187658715475512316580744`14.68577097689821- 1307.57747586579012880928762881655128547678`16.150259420798026 I) eps^2-(288.79562948859477661431699239237820515493`14.561691871187387- 11201.32627897554203362434931679638780147743`16.15037070247741 I) eps^3-(1724.75914141416303956101886712093933068514`14.755804004510754- 42764.80750392276071811973489697874425618681`16.150162070568722 I) eps^4-(5814.43949053445605528342591852612985457698`14.326179980618962- 387966.39084172512529461751894538169296343152`16.150466230045037 I) eps^5-(23257.89966972186643787665289052832683106023`14.341532886779792- 1.4979601592234780338590889061272495614257564`16.150462656781645*^6 I) eps^6-(69135.8795400521333448742`13.848727383396604- 1.38511456754584728279534491`16.150509587991046*^7 I) eps^7-(246440.7301998330528391954`13.812671328743896- 5.36477576068631258423705461`16.15051041565817*^7 I) eps^8-(698864.6980791913684603892`13.29772885444631- 4.979420684687999422059167183`16.150514570089438*^8 I) eps^9-(2.3807117078411993077787789`13.241724443056038*^6- 1.9297321481965913484516484586`16.150514667330413*^9 I) eps^10,gc6->(137.46940958588245014695744170089029365306`16.03687359208021- 113.99618461688325345586750024789584021585`15.955557840656116 I)-8.7729816898572076611862142221121343425`16./eps^2-(12.09537085026216580210886245870688347076`15.311118036033623+ 82.6834044807995204679368401789370538726`16.14591719779513 I)/eps-(1025.40215982282627997167635573344552687395`15.973139423276292+ 1152.53881653724780758435418657051857864373`16.023900756389352 I) eps+(5595.34978641808171591117103481687697878302`15.746381561219188- 13039.47941303005224673148371944962692821706`16.11381457312945 I) eps^2-(26719.98205761021023901009283258562886655135`16.145431758811924- 4112.21532813316514681750276985514483878272`15.332671444201708 I) eps^3+(120256.04428698661253224950721575259649708114`15.4053247184973- 657901.08472175931508585202156438271558854248`16.143378406919823 I) eps^4-(517908.12708421804164546504743981926193412374`15.837478671978864- 930419.21450375019872218210176305431020306812`16.09190461652267 I) eps^5+(2.17972025993590230195021`15.05908816575908*^6- 2.68162232982379166015218557`16.14908501821725*^7 I) eps^6-(9.0227167500818030635173933`15.434768944520002*^6- 4.60140687195729490087548203`16.142322257483556*^7 I) eps^7+(3.69704626983003886282682969`14.711517298570334*^7- 1.0152308691474742482626468683`16.150227227077078*^9 I) eps^8-(1.504099910987664090563181426`15.057993039811096*^8- 1.8551365464117442764252642587`16.149092235412944*^9 I) eps^9+(6.09010444130096831399869607`14.362903547672541*^8- 3.73403544193320296344618103749`16.15045724288774*^10 I) eps^10,gc7->(26.14992659611849363457907575301943764022`15.139717986871354- 266.8034555173421120826596777294951479752`16.148438962814275 I)-8.`16./eps^3-(0.87575937548583649341656800802986638737`14.215509385226696+ 75.39822368615503772310344119870806922073`16.1504857042565 I)/eps^2+(208.56177977308886519264117802646431898898`16.150175171645255- 8.25383766101606757437575959451712553189`14.747596370183743 I)/eps+(2335.43095606977283864949089906361046297944`16.150514827088422+ 2.07091434371078884578339900004273694772`13.098309930776319 I) eps+(169.79569732478620111027669009705413973924`15.422754784432867+ 891.13414454137180669219938536464631249731`16.14277118788008 I) eps^2+(15939.59033864464522607052364876882367021798`16.15047571205826+ 214.40617855978918562774353971133630109261`14.279235852900662 I) eps^3+(759.35638248646753644553520182167335368993`14.775421675001601+ 17995.0328761513012740807285768673469029421`16.15012867183087 I) eps^4+(90615.61153772073596278074350710233348240695`16.150445144235537+ 1625.3810088802358614697683355765575664951`14.404197299621469 I) eps^5+(3106.96182446789433574317956430933155944123`14.455421150224426+ 153936.39914258910356770827728796478619299479`16.150426556543994 I) eps^6+(470082.25346275256805944125351030768215274094`16.150429574910092+ 9324.52295163345301143550000184350180995747`14.447882341164794 I) eps^7+(12463.58484853600588301163008474074952285434`14.230439855177897+ 1.03678030475215159453368084411834471848396285`16.15048361909864*^6 I) eps^8+(2.31058492438060900312602448349586572510670522`16.15042082648395*^6+ 48122.84100145525672721530595503041983153254`14.46905014968873 I) eps^9+(49835.8235281392364271817`14.055739985909886+ 6.198728515057203917851965`16.150500962640997*^6 I) eps^10,gc8->(-8.90818936001732367087440729635606712565`15.455165800484663+ 43.26354165803325444189787170947955937794`16.141498429247015 I)+1.33333333333333333333333333333333333333`16./eps^2+(4.59040434035875052668053911244942217567`15.685957036055836+ 12.56637061435917295385057353311801153679`16.123315958537948 I)/eps-(49.05969393671602967087430581090259663555`15.375463575410627- 288.11761341294628455984045687627545851066`16.144308549611 I) eps-(667.14159924756834055067636343335597363444`15.951058057370895- 818.60540128766104153886329660243152585154`16.03991464154264 I) eps^2-(2084.8805797544433977787091335056653385521`15.778424661678937- 4446.50088526843778751801715319560219013814`16.107361860804428 I) eps^3-(14241.99958814958967637412928528874082951249`16.031406097768336- 12174.06995708418705833028532738765362016078`15.963270921947768 I) eps^4-(40863.18924637001596411750737732771755009082`15.869062917804944- 66584.94890458856100006417486692624002330531`16.081106729651616 I) eps^5-(245632.80507906678960295011840831717434511957`16.054612133116894- 183036.78599422823710979831823790077566068964`15.926864146553985 I) eps^6-(688728.60514620140147683278616427347083198917`15.8957569200785- 1.02902909367607903721078314530286212685416755`16.070136452768818*^6 I) eps^7-(4.00800548020271115225047483610412712984327754`16.061799599691792*^6- 2.8471899947959795982266357`15.913287741875648*^6 I) eps^8-(1.11684506751317594789737989`15.903726492582878*^7- 1.62455984083365719596899873`16.06646927533217*^7 I) eps^9-(6.44519066289858252298162594`16.06399781313489*^7- 4.50923405543530049029315888`15.90886482216806*^7 I) eps^10};


(* ::Subsubsection::Closed:: *)
(*4-loop*)


results4={gd1->(-542.52588772772299471262245444364368632667`15.440573884819885- 2728.6165721489473892497063379889480357154`16.14209593103401 I)+4.38649084492860383059310711105606717125`16./eps^3-(6.9517241728660197015246060689463684334`15.247853911542444- 55.1222696538663469786245601192913692484`16.147088470784425 I)/eps^2-(448.03203082169360352084945227028554354933`16.14241260319526+ 87.3579423650338774419065840632630103536`15.432405935473016 I)/eps-(25746.08893802848293852444431307336457778354`16.111539206793548+ 11415.9191460630428482640715522232755115912`15.7583388258359 I) eps-(26199.63245132265145667522201279069853322976`14.927928541498162+ 436617.53689381059406318693830428184511553794`16.14973451806502 I) eps^2-(1.03893173489528931090100005702066229915801706`16.012612231099574*^6+ 978553.54889460822745481862741288658446318079`15.986609815122852 I) eps^3-(1.1598456851931613344822503`14.645435658916957*^6+ 3.70908955664637520127993683`16.1503027673057*^7 I) eps^4-(3.86311882910752516495537375`15.81987525080459*^7+ 7.31382183628097986707467611`16.09708156037967*^7 I) eps^5-(4.70952873272609788971879578`14.392822634144803*^7+ 2.6952777516472415407069837555`16.150448709685655*^9 I) eps^6-(1.4032807952430686893719755644`15.574989743460154*^9+ 5.0905612792738112201106641592`16.134610831568732*^9 I) eps^7-(1.8064476170405134773204456685`14.142633864721105*^9+ 1.839439735550932287078489995863`16.150494056081012*^11 I) eps^8-(5.06249429231304722255375873212`15.317356815097943*^10+ 3.410275339057590734790272502218`16.145781713025794*^11 I) eps^9-(6.71578776436951927798772845191`13.891863979899382*^10+ 1.21826391929324869701547712544145`16.150508399124483*^13 I) eps^10,gd2->(84.3001907938095082677001707370142576662`15.737590718248116- 201.20233273747371819912285478924687399271`16.11539517231623 I)-3.76652014855161430327203370365783375382`16./eps^2-(16.01117290839460975418614089305074843617`15.656261277011595+ 47.33148811315075281039275271420036454442`16.126988288419106 I)/eps-(184.95831211461139096900382326071558189693`15.258028625861039+ 1432.0822310459942860218708319018258855186`16.1469227285154 I) eps+(7661.52595565892798628673115473017160415353`15.858257647112852- 12915.12098461301093650848294122435453531445`16.08504084874914 I) eps^2+(8669.61513994363920398547551918196357250209`16.08082991112963- 5332.93278442040791152380530356132085064059`15.86979620227822 I) eps^3+(376459.613469843360380365788543544273117101`15.834511053799444- 682375.29380151932399242736695426287894497701`16.092815956112446 I) eps^4+(882257.99679716076365496371658458940601121867`15.567300477997778+ 3.26196490641355617294467244887332113556510649`16.135184158904714*^6 I) eps^5+(1.64049135488347156162583012`15.792036822340998*^7- 3.36657577667666792536906475`16.104251270517548*^7 I) eps^6+(4.9046873050462768999884888`15.284715701002261*^7+ 3.567337240651348249559672854`16.146448544151863*^8 I) eps^7+(6.664890340493260694419010047`15.719945358490952*^8- 1.668006298326733576008595759`16.118350036447865*^9 I) eps^8+(2.202981479609544741012817843`15.03544675447688*^9+ 2.86283986641515156386283126788`16.149232964752226*^10 I) eps^9+(2.57926166302716819758604727887`15.606121125980136*^10- 8.65817641507864995135707978712`16.13205215350352*^10 I) eps^10,gd3->(-1361.86681565514680636795684448782750271721`15.984849589521978- 1456.95789544934361713860330337683649810022`16.014161953179887 I)-4.38649084492860383059310711105606717125`16./eps^3-(14.98073005177699945144092948633396742285`15.56924696693783+ 55.1222696538663469786245601192913692484`16.135041080004722 I)/eps^2+(114.95459772294554196847150086011309449295`15.867482495217383- 188.2534059042978574512162165331938358884`16.081698991481147 I)/eps+(11045.39688168493668635822737925544738626731`15.728414723453183- 27022.98523122970882197026031610607016815613`16.116966721836217 I) eps-(79809.04043490276967124594647648819567682994`16.118959186597035- 31563.38323158990732091885857933332700614325`15.71609064579899 I) eps^2+(543638.09823327587641560241839340204690687701`15.472958041223821- 2.52966343825268831977267170355931484443609459`16.140710900530006*^6 I) eps^3-(3.5325136389162510602029025`15.793156978156224*^6- 7.2262221440921218061946629`16.103984439088013*^6 I) eps^4+(2.23795494797844603659226423`15.209493599870475*^7- 1.940907132598095384025959097`16.147647016338237*^8 I) eps^5-(1.39157090600311046081584059`15.465222554289335*^8- 6.596967927706306952459547549`16.141061586734214*^8 I) eps^6+(8.552576531480271374561937077`14.947674842213099*^8- 1.36170238608083481764413079188`16.149660071585707*^10 I) eps^7-(5.2143972884334400370436038469`15.171303388558197*^9- 4.94325311089716310199309966212`16.148112119619825*^10 I) eps^8+(3.16241263959941885963368159557`14.688906916184328*^10- 9.148867161396456149540408085605`16.150255700872968*^11 I) eps^9-(1.911113903969487509700365650176`14.89653364276699*^11- 3.4244645436195156513995393802391`16.149839744580987*^12 I) eps^10,gd4->(61.94495058681791117414591054795096515879`15.039748914862917- 797.01084363967731257994208668494085270945`16.14920723419627 I)-1.2`16./eps^3-(6.49515187509716729868331360160597327747`15.747758312531705+ 15.07964473723100754462068823974161384415`16.11356011203526 I)/eps^2-(0.25863956457627199434092189451963616551`13.651408603268512+ 81.62048565902092442150249395451039972101`16.15051281739417 I)/eps+(728.94883835267904999521894941442228745626`15.457798790042059- 3517.90695046094063378003476213025270608753`16.141386089908142 I) eps+(3217.36723286757580690473563605742474240575`15.042331773925087- 41149.10549143493453101137375314039337837456`16.14919153833378 I) eps^2+(16725.49722434418646435169328948004459288364`15.093522020233506- 189974.52149086133844243836218276755848214972`16.14883834194752 I) eps^3+(60682.41793627064714269111092574649077228565`14.531507290381379- 2.52316133500959940846337424310736528692404823`16.15038943402968*^6 I) eps^4+(274085.2478741369261824778`14.5139447234917- 1.18669777973765960923020019`16.15039919223029*^7 I) eps^5+(948793.5827744340158786625`13.921394984272302- 1.607993142132152561194844116`16.15050743783107*^8 I) eps^6+(4.210838645921727503734681`13.895170827186826*^6- 7.580643456932002986088416885`16.150508297864828*^8 I) eps^7+(1.45375820161152824426297879`13.300637058435472*^7- 1.02889174728815415835080011003`16.150514564322243*^10 I) eps^8+(6.51916852897277427157649791`13.278840762939012*^7- 4.85138846261130201276904965836`16.15051460572351*^10 I) eps^9+(2.264135024492350117239401361`12.68686318229381*^8- 6.584974732401616159428045350159`16.150514972160526*^11 I) eps^10,gd5->(-285.21981051469900964661077244527783933941`15.456055295830476- 1382.24500084884656053784688944128355728418`16.141460636712928 I)-1.`16./eps^3-(8.81262656258097274890276133467164439789`15.909554790467475+ 12.56637061435917295385057353311801153679`16.06365928732293 I)/eps^2-(57.35767208543425124588913878306892336139`15.813187489941626+ 110.74273147133862506101069497469323899259`16.09891120435915 I)/eps-(1327.49416268116185120635323598303268677598`15.295523166958265+ 9413.44157838196891461695231731283454387247`16.146238978536086 I) eps-(5587.91663128739907695356940439421068981302`14.912942004163193+ 96403.89207493650705042903660552417527560514`16.149786653963357 I) eps^2-(23565.99847533821877480824277270366987785124`14.725163436226207+ 627091.56377787663600785748236208314139883075`16.15020854925787 I) eps^3-(94389.3083602413519291962`14.330110580494408+ 6.2413359880467864511784101`16.15046533915571*^6 I) eps^4-(387274.4555717728082254892`14.132839308333756+ 4.03342999346273238660187859`16.150494979727377*^7 I) eps^5-(1.5307601074593970366077394`13.733366444573806*^6+ 3.999931083373303582605008366`16.150511817588377*^8 I) eps^6-(6.2369974198247046579231847`13.533385436733969*^6+ 2.5828777987945030010216704386`16.150513731649045*^9 I) eps^7-(2.45723403221696371514579201`13.132661435164058*^7+ 2.56035322357160105788152835723`16.15051479782398*^10 I) eps^8-(9.99496528219164396633859206`12.931984400410245*^7+ 1.653148273824460951126232260094`16.15051491845526*^11 I) eps^9-(3.934691689229715064896499711`12.530938310860144*^8+ 1.6386544528041934814249707069575`16.15051498531209*^12 I) eps^10,gd6->(227.17084494832997391873491760316896559352`16.03240166557287- 193.13095788488784891428450698599946327452`15.961900966706002 I)-4.47988278550795810928429362959293366972`16./eps^2-(15.36887330572628018877174031540927655103`15.571071243855739+ 56.29586739158072258062837668660004188949`16.13490572839172 I)/eps+(390.08243151787883081090657474484685036852`16.13430972385537- 108.58265264796496868196727943082459142093`15.578913779960363 I) eps+(29191.10299568265003626139342707896965230966`16.143565850267354- 5264.08573900818061604030199425303542582402`15.399638299258017 I) eps^2+(69340.62371484162424387679084922171646857598`15.463714988150587+ 329914.3306217856637069891577296500318573395`16.141128424938827 I) eps^3+(1.64385881126656182726933930018691599356798021`16.132229435744954*^6+ 487246.18651031613526090045310996088065908112`15.604113370630627 I) eps^4+(4.0429527182134887099842665`15.180741777068905*^6+ 3.74939883832370142406702618`16.148004755214505*^7 I) eps^5+(7.18756205537042691540092458`15.999847206129326*^7+ 7.19261952473050609110609544`16.000152686434117*^7 I) eps^6+(1.781750414546162324158245647`14.91613380314578*^8+ 3.0513281534580526432673091616`16.149775850755205*^9 I) eps^7+(2.8242964347636712091541908565`15.766595184013923*^9+ 6.2257754398574954492416865918`16.109878358090903*^9 I) eps^8+(7.0168174498349499043366176492`14.654996945911728*^9+ 2.195009685757960407635695998699`16.15029320884265*^11 I) eps^9+(1.057865223646857342971746241406`15.502156712380367*^11+ 4.587080076959037264251270041452`16.139262693754365*^11 I) eps^10,gd7->(-2099.26724483003552798794460013224386064161`16.147176938240115- 261.28157317629467076047030060390759067755`15.242217991060425 I)+0.33333333333333333333333333333333333333`16./eps^4+(1.04865329863810202741203155600165924374`15.535858311247726+ 4.18879020478639098461685784437267051226`16.137314993248967 I)/eps^3-(25.59939050302024868141115159310910056841`16.09947199139565- 13.17776599665665944084137054011928009471`15.81108415741983 I)/eps^2-(75.99102408267962078099392461943524187326`15.928992789518086+ 101.20234994719355206630320511789841231565`16.053421089319624 I)/eps-(5855.51779279607778916824092219761213520495`15.44148421632598+ 29386.03241605404827691792317525463556966064`16.1420598646837 I) eps-(95247.14430243999976190263287460127142336118`16.03451832235375+ 80033.46508651209299221504990860391758588972`15.958937979102338 I) eps^2-(265566.95560424449074326334238019652469317532`15.131015312575002+ 2.7649012033272706105852842902816612162290842`16.148520895130698*^6 I) eps^3-(3.7173395344257629939128094`15.794049069023263*^6+ 7.5849700999651237674529549`16.103770711651126*^6 I) eps^4-(1.04663545250030979589902767`14.849976008357794*^7+ 2.088284433151114237116635291`16.149970218023604*^8 I) eps^5-(1.381245697532911237469602197`15.518525821766774*^8+ 5.755746784457577924610837976`16.138356563070456*^8 I) eps^6-(3.917162607110324260183558413`14.58167256737551*^8+ 1.45096127914770992380738540654`16.150356790118895*^10 I) eps^7-(5.038604518383631129452666206`15.246317453898307*^9+ 4.00964236739546233634545953779`16.147112820369916*^10 I) eps^8-(1.43459087002879623897824651067`14.320523802927465*^10+ 9.697766960846258091750303852708`16.15046748406772*^11 I) eps^9-(1.824255797816397017331859449561`14.981869838797044*^11+ 2.6836744017669555676941649289548`16.149513927286005*^12 I) eps^10,gd8->(-5000.79423882206490046931304292953145079856`16.150464516972534- 76.25185947778307417404642734867086134642`14.333675970260417 I)+0.66666666666666666666666666666666666667`16./eps^4+(0.76397326394287072149072977866998515415`15.10867620469404+ 8.37758040957278196923371568874534102453`16.148716649416247 I)/eps^3-(42.51409748754515681676466763266723609345`16.13971509683001- 9.60037117416775494321530970274787814036`15.493470157026078 I)/eps^2-(46.28187091458639768227782028524464769215`15.798386074775927+ 93.2697481325578277661096617403258551882`16.102715972056036 I)/eps-(6063.75107172963905240081319286934462401574`15.131170051991061+ 63108.92456788067004602388049192888844740134`16.148519467072312 I) eps-(275462.96271654145028856598371388533773465286`16.135029220990045+ 74893.03943835436196667028241870746991438157`15.569407463031975 I) eps^2-(338010.7124687249022741386`14.848613419140829+ 6.7653563239951478738846348`16.14997363004102*^6 I) eps^3-(1.19075958277888387294318805`16.067050397793988*^7+ 8.1520241888355987095778009`15.902491772206803*^6 I) eps^4-(1.45923475664842895473213794`14.58176984113346*^7+ 5.403958975438270150281804936`16.1503567192061*^8 I) eps^5-(4.65084611911450269095105772`15.913883153484479*^8+ 6.533521594677014492817701559`16.061498513956032*^8 I) eps^6-(5.68707619145817232292201411`14.319226691351158*^8+ 3.8559387117199658363658288659`16.150467767072143*^10 I) eps^7-(1.7367643534136565879393115918`15.693061126216149*^10+ 4.66691559314604422813292323219`16.122350175658422*^10 I) eps^8-(2.1208544705603684020675483727`14.060038995843986*^10+ 2.6119962863772565580871749695062`16.15050068199887*^12 I) eps^9-(6.356087217320308952348523740939`15.445039860176118*^11+ 3.1627689430851196059002087767942`16.141917477850367*^12 I) eps^10,gd9->(10231.17940659657233671973029571897670608195`16.15051458173252+ 14.16274164981354949053145066803732451879`13.291736214548454 I)-1.33333333333333333333333333333333333333`16./eps^4-(0.19461319455240810964812622400663697497`14.215509385226698+ 16.75516081914556393846743137749068204905`16.150485704256504 I)/eps^3+(81.22280816964272174317746148934110916187`16.150318224691155- 2.44558152918994594796318802800507423167`14.629022369751093 I)/eps^2+(11.37106312512801457337356972564282315015`15.062724049465098+ 138.71959533686890966478021737618473846091`16.149060792231268 I)/eps+(1530.22814015344432193834167646249579868189`14.232854341190578+ 126585.83514714697229052978701274888821963702`16.15048326822217 I) eps+(579456.66550062774404778843908749289678479541`16.15029090224349+ 18619.69300172541531396786972945162120947483`14.657242455449008 I) eps^2+(84825.9697505150740898505`13.936580206650012+ 1.38821111348391655236513396`16.150506890222154*^7 I) eps^3+(2.54795147230458033760710009`16.149136232040746*^7+ 2.0335225460722504659807896`15.051194071648402*^6 I) eps^4+(3.6471918089055177099954401`13.663249958981636*^6+ 1.1200085551735124692902838777`16.150512695189366*^9 I) eps^5+(1.0049658149640676236123947269`16.14487725254048*^9+ 1.629865729287801144404199907`15.354877791610887*^8 I) eps^6+(1.418890781636512818592294817`13.397669413022365*^8+ 8.03144841391174781181508974432`16.150514320090892*^10 I) eps^7+(3.77211456854388920016492648121`16.130760450709296*^10+ 1.16410835124411454909369207986`15.620168980682957*^10 I) eps^8+(5.2875433470932007660034504168`13.137026688954766*^9+ 5.4543379785465351917802764493541`16.150514793762586*^12 I) eps^9+(1.3839639444365314595293664476434`16.089421769216806*^12+ 7.888718816161348818353494298579`15.845303469791176*^11 I) eps^10,gd10->(-17048.42448490631069071296098380390552683155`16.150501974864955- 132.0287691556615404583741069443309594406`14.03948629919405 I)+2.66666666666666666666666666666666666667`16./eps^4+(0.38922638910481621929625244801327394994`14.215509385226698+ 33.5103216382911278769348627549813640981`16.150485704256504 I)/eps^3-(215.31532087649205190887755764490853347153`16.150402972380945- 4.89116305837989189592637605601014846334`14.506740180289151 I)/eps^2-(30.99457152968588715346469954929670757152`14.667597913126372+ 941.8194921599427810047893340732428582297`16.150279950583148 I)/eps-(2314.46412904922266876352595491989753022572`14.125350406965426+ 245242.48359219997717600351921270878090754952`16.150495658366214 I) eps-(763878.56335136638036094221645385681839491573`16.15010214142122+ 33323.69432330202214968816332856941663045186`14.789830960838731 I) eps^2-(101300.9197989705978364459`13.799126276396784+ 2.27508593243100706133279686`16.150510692752476*^7 I) eps^3-(2.93392780840123329047720814`16.14816645542686*^7+ 3.0594742217760416637590586`15.166363830256422*^6 I) eps^4-(3.851082246946362483200314`13.504223190904604*^6+ 1.7055854942213483409003086624`16.150513890770334*^9 I) eps^5-(1.0756356839957381621511585395`16.140941721350497*^9+ 2.283613322388650977954227892`15.467899087904682*^8 I) eps^6-(1.406303549019460410042598886`13.226711356647963*^8+ 1.180001082000922829846364398253`16.150514689408578*^11 I) eps^7-(3.89116599462866555373064431506`16.117500107318975*^10+ 1.57679082416363814078444042614`15.725194433381931*^10 I) eps^8-(5.0807038989163000629175653581`12.960566732358046*^9+ 7.86813966043803687394609798423`16.15051490728837*^12 I) eps^9-(1.4025751664512840826490467905879`16.053835775055926*^12+ 1.0503782442353813129025077538373`15.92825534783537*^12 I) eps^10,gd11->(-3849.73947300281382208272989498152128097758`16.148466495949396- 374.79813582559265781579856249512940249714`15.136832577983784 I)+0.66666666666666666666666666666666666667`16./eps^4+(1.43063993060953738815739644533665182082`15.376684776797925+ 8.37758040957278196923371568874534102453`16.14427303928788 I)/eps^3-(55.96275426998336808431303296488818629097`16.129187751769358- 17.97795158374053691244902539149321916489`15.636028877630043 I)/eps^2-(105.13135548523167471046703527043655674433`15.721141226494204+ 262.27055352599155089122401407101674891881`16.11815849541107 I)/eps-(7778.24355042372889381502995400250251901168`15.277493037002593+ 57540.18961089784559246552647123670389331303`16.1465827881352 I) eps-(166092.46132215959164558263873489241706377299`16.074525704267295+ 107510.40147818517934564937133826932670915239`15.885626266974676 I) eps^2-(352069.265593764551352874`14.98085458949837+ 5.1914913213903127024316208`16.149518607492205*^6 I) eps^3-(6.3723445494816176131634072`15.876462334446003*^6+ 1.01412181877352227801366507`16.078253211234507*^7 I) eps^4-(1.38971176478360579840536406`14.706216772599745*^7+ 3.863154990478675901893763742`16.150234170960513*^8 I) eps^5-(2.3524785958932515511235108`15.616800427747528*^8+ 7.687830759929957856766567762`16.131078561271163*^8 I) eps^6-(5.206195590591410538609808453`14.441021205096847*^8+ 2.6664381061616309419491949449`16.1504322323034*^10 I) eps^7-(8.5588408050711450755026198471`15.348797810958724*^9+ 5.35367538965879793875375731575`16.1450348974046*^10 I) eps^8-(1.90752419828420080834303926805`14.181444872998508*^10+ 1.7762951931317404151881540507618`16.150489957556307*^12 I) eps^9-(3.095280191228540252366653018002`15.085397040967006*^11+ 3.5826392125097595652652218476129`16.14890014759573*^12 I) eps^10,gd12->(5.29844430111656573422991109392202682847`15.791617201866716+ 10.88634169286582398381670195012770812684`16.104350790134927 I)+0.08888888888888888888888888888888888889`16./eps^2+(0.86630754630349387397654174826710913167`15.93786743151316+ 1.1170107212763709292311620918327121366`16.048252675584067 I)/eps+(24.22436619381488587159567597611702569505`15.42858318980263+ 125.37930239816080703220372741895016020743`16.14255661593459 I) eps+(92.80460737257266475220971085620570362955`15.172448276872068+ 877.44642153567709500559280883959998021501`16.148099346298867 I) eps^2+(311.18157249633375539720413124215214540786`14.719731592577457+ 8384.90996416287422381898213351959450226066`16.150216125065494 I) eps^3+(949.38698135234448309619279437445681766236`14.37870102047269+ 56130.01206681249798471501566559109073589853`16.15045288397851 I) eps^4+(2686.75347185895117412416131406893061794558`13.85375834881365+ 532082.44579074351015004405836771953794339996`16.150509461188577 I) eps^5+(7189.64917855421374380346915405892715966729`13.455126682456521+ 3.56529222173903968659875677454929032705877034`16.15051411479567*^6 I) eps^6+(18378.0326377131610211848`12.884147351036153+ 3.39364649705322176752868208`16.15051493414964*^7 I) eps^7+(45371.9448881750604085442`12.449843542579405+ 2.27750239592477669632764345`16.150514989213892*^8 I) eps^8+(108798.8848569977452742973`11.850580981597307+ 2.1704933508029932187122686265`16.15051499728638*^9 I) eps^9+(255130.8626288475229354673`11.393774137314054+ 1.45714864874450460141480044622`16.150514997765423*^10 I) eps^10,gd13->(-11.79073348641930405240484243376202650612`15.870550447705623- 19.12203934248966329880295815477334253177`16.080543832261093 I)-0.13333333333333333333333333333333333333`16./eps^2-(1.52168354167746303318703484462288591972`15.978082464140643+ 1.67551608191455639384674313774906820491`16.019906721399067 I)/eps-(68.81118403159137226007643402506592780181`15.596930036100701+ 236.36235825166637826665271685409719370735`16.132849319703997 I) eps-(354.42396924614400503049721000725818832217`15.420252610758865+ 1871.25064710019683073590150862183771008369`16.142861489297655 I) eps^2-(1632.4731882775889029601662331756663796422`15.110543757595645+ 17823.92519060265898799149171835486598193233`16.14870105114339 I) eps^3-(7193.93995650154261437499963995841588900292`14.894177293392913+ 129609.41754439488128516174262384000324407207`16.14984704362466 I) eps^4-(30127.72323900717927267725048654090029853308`14.559833136570457+ 1.17355948894466887700096039953243378735008292`16.150371932749263*^6 I) eps^5-(124982.3379365489838917737`14.323176934626183+ 8.3972795178999945118548869`16.150466899913035*^6 I) eps^6-(505198.8001502492093407275`13.976528491305237+ 7.5411759140411014232922863`16.15050525262546*^7 I) eps^7-(2.0519314986644982168513524`13.731651683903328*^6+ 5.382983107779862280712387486`16.1505118426033*^8 I) eps^8-(8.1974919582450565614288065`13.38035627432537*^6+ 4.8287986535923448033269988001`16.150514372029203*^9 I) eps^9-(3.30755962105344492010473344`13.132734515771125*^7+ 3.44578331201421173446830643072`16.150514797756657*^10 I) eps^10,gd14->(-101.34347004693416487664738621790832956401`16.10563357237361- 48.56003881731028655198824645566597085047`15.786116826950126 I)+0.44444444444444444444444444444444444445`16./eps^3+(1.54635254633228418469752355615036047314`15.576757107164816+ 5.58505360638185464615581045916356068302`16.13447593925516 I)/eps^2-(27.25890294687384400061096153146469440581`16.061287998094464- 19.43203919766949746984043087321356035395`15.914298002563982 I)/eps-(3412.9006893480837251967821370708722876912`16.149346839589008+ 250.65805948853024989202688432230607478533`15.015304861673012 I) eps-(11454.82044658267866304260778857392492851552`15.567328102380413+ 42348.91828155689135158332305873245787936`16.13518213795799 I) eps^2-(191488.19205264090486375111648729121652358265`16.050597683451343+ 146371.37572950937935770698511589176632542593`15.933911839440453 I) eps^3-(619413.2258370022364581246`15.274369870613045+ 4.6158325665618014223613779`16.146639443304352*^6 I) eps^4-(8.3611258909770019533831888`15.827739145456153*^6+ 1.54654105320042092952717393`16.09483583584611*^7 I) eps^5-(2.65758048852237139308148645`15.00431352387197*^7+ 3.71173999969745012307259106`16.149404644377586*^8 I) eps^6-(3.283675491799007999249665378`15.562458687941845*^8+ 1.2286712397976158392376902868`16.135534149006194*^9 I) eps^7-(1.0349688496411249086404616286`14.740726858307383*^9+ 2.65696713343407721850220360449`16.150185761896985*^10 I) eps^8-(1.22964912218392127653700092638`15.294223180921957*^10+ 8.74626789939765823263079455272`16.1462647525437*^10 I) eps^9-(3.86034173945832462314703723917`14.481109029505198*^10+ 1.8027361629069888521405338145949`16.150415447680484*^12 I) eps^10,gd15->(103.28732578439741688525349627431403412777`15.973530222574771+ 115.9064838231960431843515472233998473723`16.023590920468568 I)-0.33333333333333333333333333333333333333`16./eps^3-(1.21531996530476869407869822266832591041`15.59556651457554+ 4.18879020478639098461685784437267051226`16.132964491316226 I)/eps^2+(26.76950829814564211214958025955271539098`16.089328911969393- 15.27216109904985493314979946230561535084`15.845589014406391 I)/eps+(2159.84936675209051201394990504856371915086`16.139440302460805+ 494.05247745371077640003475961632515964335`15.49878992045725 I) eps+(7424.21145429323984956547980636043275648392`15.51873666071568+ 30921.32439628715837019567765069960243175501`16.138344414858405 I) eps^2+(96312.48634768257376931693681670487026310295`15.967361084630607+ 110838.21231452100498054726422192781135922806`16.02836800265466 I) eps^3+(318963.98272932757036574970187968540551183345`15.19412010816843+ 2.86725150525737173856715768616187650330204292`16.14784425208972*^6 I) eps^4+(3.680745002865507281629115`15.689281768148497*^6+ 9.9890088675551197749411401`16.122868435671514*^6 I) eps^5+(1.20417874678689011795133092`14.898632595667532*^7+ 2.147294134394859010178888042`16.14983317560458*^8 I) eps^6+(1.346155893322493264357230406`15.402939730796637*^8+ 7.406504105321958662555260758`16.143457641858248*^8 I) eps^7+(4.38818134063373111571017095`14.620954296461392*^8+ 1.48475800244025009646395136142`16.15032540474749*^10 I) eps^8+(4.8653467220274801991682738751`15.128152703749018*^9+ 5.0992724959858452413845688403`16.148547129168648*^10 I) eps^9+(1.58443523758195773307417564672`14.354810403584212*^10+ 9.897452928924728283553462337327`16.150459356083648*^11 I) eps^10,gd16->(-0.08183375897632665993256477340229917834`16.00543191116599- 0.07978648009116935208794014941662229547`15.994428716415735 I)-0.00634920634920634920634920634920634921`16./eps-(0.68831257817474083306863497791511561994`15.895772717140291+ 1.0283533440626625339775763231756492234`16.07012937591662 I) eps-(4.34066963534123457210789438140143170252`15.655724131615644+ 12.84938292949677637436744694575594121629`16.127049670190424 I) eps^2-(23.59739734619260565696435206018113499649`15.47723837209653+ 108.67681370118424298868407883976386164726`16.14051116344536 I) eps^3-(113.96832669924687385957460232456498974857`15.197221125779867+ 1017.11168528820213671662499462218121895935`16.147805597656767 I) eps^4-(516.94851922527692993288259934853941674008`14.975230823122951+ 7722.54789884888011018213799984715347864158`16.14954413815412 I) eps^5-(2220.10779392325120761337604415449276212802`14.665297389908302+ 67820.20535879619121596643630564302930301808`16.150282428927078 I) eps^6-(9317.15419205881505860837497340495322874256`14.41799106654748+ 503190.89998026054810452546125833905213508358`16.150440562198884 I) eps^7-(38117.6731044794890471807`14.091320800739895+ 4.368215385420693594046335`16.150498463659826*^6 I) eps^8-(155211.9113091473326517816`13.832415232615352+ 3.22864126992712428144332042`16.15050997949521*^7 I) eps^9-(623841.9051394539246882098`13.498737863562477+ 2.798018611522036482934684366`16.150513918385478*^8 I) eps^10,gd17->(-12.73998650445608816085998440377945720246`15.43360739526617- 65.15209235723533801963152247299871329524`16.142366794942454 I)-5.18463877571684963165682743228517084028`16./eps+(181.94506182520048882900751012569464811593`16.026008484558023- 160.09539203692942490284614915668790168013`15.970447043642528 I) eps+(487.7200519140116332417991040381789680496`15.744291396373896- 1143.07960148750566615176304597402694173387`16.11419725975474 I) eps^2+(6728.31511060049739624857327656948282209939`16.126552123779188- 2298.2127294169934236738167986306301710985`15.660036026782837 I) eps^3+(14904.81572415928867758058569775494857911708`16.045945363461286- 11722.79631435848434959787530315137698337294`15.941649971572536 I) eps^4+(134494.65861992673567972159972770809183375105`16.14457866099686- 22390.41159368929263259386794441908537784054`15.365935701186679 I) eps^5+(285073.52233114889863537477099005843407068079`16.123689233322242- 103372.90597353264971993888448101165077225066`15.683139076612234 I) eps^6+(2.31963956321426516019392969334092144607635423`16.14884125155535*^6- 204044.81914459746183702220251887295855735339`15.093146316371092 I) eps^7+(4.8941131541223650692707081`16.14346565492751*^6- 889007.39455644841493020140215861046861789418`15.402697022055273 I) eps^8+(3.83004603849314453299060915`16.149998003448005*^7- 1.8699426955059060259131392`14.838622306839172*^6 I) eps^9+(8.11200186298878397170467531`16.148573927982294*^7- 7.686749419235810497911058`15.125188609964164*^6 I) eps^10,gd18->(-135.54999586895640853994511485604978614789`15.614549079947317- 445.49066428900747668479749708988689238094`16.13128817865112 I)-4.38649084492860383059310711105606717125`16./eps^2-(35.45102066144381732754209600459561422202`15.883650049898131+ 55.1222696538663469786245601192913692484`16.075348397834553 I)/eps-(970.56151030454107728369381179538320926346`15.46488046241967+ 4604.89145912460747121039310046607976773986`16.14107679597135 I) eps-(2085.45364585190319119796204451943268938638`14.916961248064728+ 35646.12428737776347301524408639637035530539`16.14977302401736 I) eps^2-(19008.30893429892968802155547329296562975475`14.95270270827435+ 299144.33206925191009959059168885934428564784`16.149640005120574 I) eps^3-(24878.23885968093375475212889961649771872311`14.173017659618225+ 2.36207065588290918048207649604048668080843661`16.150490910775783*^6 I) eps^4-(346280.1748964824612569158`14.40951699825693+ 1.90701470309908554214101389`16.15044341153451*^7 I) eps^5-(241699.6698705314489934819`13.351513027711263+ 1.521519348200534722276718794`16.150514449869387*^8 I) eps^6-(6.1775750345198542414488938`13.855590230006225*^6+ 1.2182522255568261761126644145`16.150509414282585*^9 I) eps^7-(1.3408378042103687530054554`12.28883167605698*^6+ 9.7512336748524178014045187847`16.15051499372629*^9 I) eps^8-(1.089400263819508327354059589`13.296021739695965*^8+ 7.79256278072012093556132363991`16.15051457343898*^10 I) eps^9+(1.88880845963423770798289088`11.63132322522576*^7- 6.242803879802106858232500146072`16.150514997633213*^11 I) eps^10,gd19->(52.46879872727574677801656701969787243623`15.285607888090444+ 380.8244966216835862825225191651643102866`16.146431643648473 I)+30.30505054391186936244810350315270127769`16./eps+(885.07306872723602683741552426798770910357`16.05465502356973+ 659.3423704971639180100394121289501081738`15.926786882630601 I) eps+(706.11459345231772064586933900882889455807`14.50557046435795+ 31167.95421788134433083964104816148908625901`16.150403574365058 I) eps^2+(17215.14216641045623968579354779663523002519`15.715653905099567+ 43579.68893984137674201350714732739660502137`16.11902741758871 I) eps^3+(1341.38500471529934535153895065730555494501`12.962521828306238+ 2.06798090936259888900524870638090054285462526`16.150514906469475*^6 I) eps^4+(311400.07660841651411554947313960539358210777`15.213399071785803+ 2.67617346189754276079411026317304714502815807`16.14759461644401*^6 I) eps^5-(149381.8915895007843331012`13.200266570938233- 1.332128464738642510525382223`16.150514724772215*^8 I) eps^6+(5.5722861006751181809421449`14.669362157217288*^6+ 1.686356074618151875278901445`16.150278032082483*^8 I) eps^7-(5.0091052272997365428925511`12.91892339542593*^6- 8.5379121677034043069738103813`16.150514923088878*^9 I) eps^8+(9.89791882106331431002558805`14.114767500747277*^7+ 1.07466465426780364824618122816`16.15049657833607*^10 I) eps^9-(1.209760152025132578698754909`12.495530830650441*^8- 5.46617374501595745078833202792`16.150514987195802*^11 I) eps^10,gd20->(485.57928530230856150071865049148490969567`15.61207970661976- 1605.81616972245575838172728334771394705475`16.131515381775532 I)+4.38649084492860383059310711105606717125`16./eps^3-(14.3749339756784720694259578055099347739`15.55250659085886- 55.1222696538663469786245601192913692484`16.136227823513718 I)/eps^2-(358.68241374582087492925419867339391131862`16.101429231614556+ 180.64074789531922962310552938769869601744`15.803534870608402 I)/eps-(29520.80281907860375245638930908029987580939`16.147642503702105+ 3406.57858060202578003427481846751232251041`15.20983275113576 I) eps+(68778.45307275323050208240229511084174891494`15.354014338096551- 424950.14625514100673677174540406564689376513`16.144899917461345 I) eps^2-(1.44953126980601218963122160501857377102748252`16.1177609705256*^6- 584878.44317658467273281749218692658995740469`15.723598996875223 I) eps^3+(3.7775155707385178228262673`15.112951746502564*^6- 4.10142953928550445181474381`16.14868073831397*^7 I) eps^4-(5.99177112207353409769008661`15.946303062556364*^7- 7.48632006716399953139840353`16.043016237866667*^7 I) eps^5+(1.620711893245211002420547278`14.860859489385728*^8- 3.1534685962183345205590344021`16.1499421807113*^9 I) eps^6-(2.2971797033030476521236349865`15.688361328596667*^9- 6.2492334950293666374364885488`16.122993110030084*^9 I) eps^7+(6.3025801911664792875202477435`14.605024208098907*^9- 2.212243832492365899066521134812`16.150338820957455*^11 I) eps^8-(8.50914123658397080868432837577`15.416144195024593*^10- 4.536793144912183450555199431647`16.143007440853467*^11 I) eps^9+(2.348158863505554601378796500082`14.349145159590782*^11- 1.48608313342718721419413281738805`16.150460789150184*^13 I) eps^10,gd21->(902.75383497882984566356383803019019598728`15.841247608333921- 1603.41209110094744298536587335974103288936`16.090723420535642 I)-1.09662271123215095764827677776401679281`16./eps^3-(16.30817774398477928567150218721535448996`16.03350435772513+ 13.7805674134665867446561400298228423121`15.960366021483923 I)/eps^2-(69.87157425808672479678376735543990250377`15.659320661852837+ 204.93460557575660205096547186816527751377`16.126635433747705 I)/eps-(9753.29674199931039659255580213255662414241`16.149807905068414- 557.01400987268852982788221515360523203441`14.906522585907346 I) eps+(79326.29456228271344618160065909027238789241`15.690490685402192- 214600.26555301336330097563379870821547686191`16.122703772160236 I) eps^2-(575963.15262136427044498280351206041121209223`15.877826722566335- 912599.25086800396995498724491586620488919803`16.077712130280716 I) eps^3+(3.9203145053951295707629031`15.444400728775344*^6- 1.95372499132830314922597642`16.14194325115883*^7 I) eps^4-(2.55504115168699352757345648`15.561193757681902*^7- 9.59021528979647693327709946`16.13562421508896*^7 I) eps^5+(1.621873620102471273445114459`15.18664334667074*^8- 1.4835727507970072139899420417`16.147935184561234*^9 I) eps^6-(1.0108845794533350842591279707`15.272306136234489*^9- 7.5695813878686890200357549379`16.146676427448142*^9 I) eps^7+(6.2256057709097846064971595711`14.928344116753115*^9- 1.036502895256348268312377352553`16.149733020261433*^11 I) eps^8-(3.80257269405630096236261851994`14.999473416637992*^10- 5.370729627505502781277636209312`16.149429181130447*^11 I) eps^9+(2.309648090443149203653398548565`14.671786694445254*^11- 6.9507951461921757985826537201921`16.150275369969016*^12 I) eps^10,gd22->(-1585.02115252619824085234033763939680267734`16.04767184599522- 1233.6525800153911364475950550067298071577`15.93882965497372 I)-4.38649084492860383059310711105606717125`16./eps^3-(10.17250243913862230984197684028816745979`15.409343551532466+ 55.1222696538663469786245601192913692484`16.143242840172025 I)/eps^2+(132.72467010794976410340429250061269759659`16.00800382388805- 127.83143572568859461596060384115315074439`15.991689836009963 I)/eps+(12917.86072330042307160902712804296969319639`15.790225634153071- 26646.74030430067348941257752872437055872571`16.104679125728826 I) eps-(93355.25875649394365322628262978614818166422`16.060632990557874- 66847.77848861596346385459625220127498632937`15.915581182715378 I) eps^2+(632110.61385312256198244914705711429991322506`15.516572832718467- 2.6466026946744588536939295092960423721467679`16.13846850037835*^6 I) eps^3-(4.0931989131072095477869023`15.7172074849099*^6- 1.03190412136471856108342522`16.118783981779565*^7 I) eps^4+(2.58507881649380160436265018`15.244526766331992*^7- 2.065798708166121541633468092`16.147140978996536*^8 I) eps^5-(1.604220277018621101987316107`15.400614497294784*^8- 8.87531007923663655299158076`16.143534030924176*^8 I) eps^6+(9.846302771029585487284905496`14.978587233292261*^8- 1.45953641020703739988589737823`16.149528980768874*^10 I) eps^7-(5.9982197044625082948205334871`15.11319793480459*^9- 6.50883231523656065160678503346`16.14867864874009*^10 I) eps^8+(3.63597619831936344625887245481`14.717865198840515*^10- 9.83953369741099033824607681203`16.150218684632996*^11 I) eps^9-(2.196677347970017317900911931111`14.841915004765108*^11- 4.4652045808151742035618367256145`16.149990094745046*^12 I) eps^10,gd23->(-1438.73101447615294377940624726926971403909`16.054027166205426- 1076.13339882766003085608078421167218781362`15.92791367083738 I)-4.38649084492860383059310711105606717125`16./eps^3-(14.98073005177699945144092948633396742285`15.56924696693783+ 55.1222696538663469786245601192913692484`16.135041080004722 I)/eps^2+(145.25964826685741133091960436326579577065`15.93648319679536- 188.2534059042978574512162165331938358884`16.049081050827855 I)/eps+(10469.7126194210500986521765130015815173012`15.695025779397938- 27988.88924059026133438704266433329798219721`16.122076681914443 I) eps-(69403.65984844108493912851002253661371902163`16.07609039554443- 44374.91945059467240805767310164453382240264`15.881845600659146 I) eps^2+(441768.11947975228064323490543593278748159506`15.399638670517831- 2.44974871854943153987977817004713393519680995`16.143565838194128*^6 I) eps^3-(2.73093163236003793824159`15.720117752382412*^6- 6.8314921753459955360381219`16.118322499711986*^6 I) eps^4+(1.66917665795499565855930499`15.11505749362215*^7- 1.803464496710252447332015372`16.148662787934633*^8 I) eps^5-(1.011972257310385926860931123`15.387405343630418*^8- 5.777175781515687284882926384`16.143952318893945*^8 I) eps^6+(6.11196019504040881417187864`14.84343566906205*^8- 1.23803023077831259765453211149`16.149986401497532*^10 I) eps^7-(3.6822366826721388468630641909`15.091832713400354*^9- 4.19885011089073709539697475784`16.14885138486182*^10 I) eps^8+(2.21532215336505123777227000561`14.580722184597192*^10- 8.223793321090847473811150832914`16.15035748128015*^11 I) eps^9-(1.331585782043373226326296865762`14.816931301103253*^11- 2.867378682059361668886248083421`16.150047203848143*^12 I) eps^10,gd24->(153.75895724978722497730975520844965092752`16.001210963518332- 152.90148627205878770947715883849321843639`15.998782245420422 I)-3.43318681521828096993870037032450042049`16./eps^2-(12.16751367314786613554157570055501131824`15.58419004245313+ 43.14269790836436182577589486982769403216`16.133895499519618 I)/eps+(388.55985696305683955110931915441126568683`16.027753171491792- 338.74855072849388389010728830679625107085`15.968172686739354 I) eps+(11216.80869347508975172551253844472042437633`16.133873710507427- 3165.62446804018871035574295722347891152133`15.584463791672336 I) eps^2+(29238.1589159963957379018915863303752494003`15.601799578771137+ 99216.06186719714077893200455192649902546447`16.132431541322955 I) eps^3+(455024.75344543406025224938694140995206948851`16.136829576310227+ 116055.46654611602291571753383176699554026632`15.54346015508867 I) eps^4+(1.2460070694051439477869866`15.226184857724965*^6+ 1.03932620639426493102148977`16.14741622943035*^7 I) eps^5+(1.65220858214618575900019776`15.970953229735104*^7+ 1.87381799610210032269359433`16.025615761613672*^7 I) eps^6+(4.75223501134274774246696006`14.922919312685535*^7+ 8.01181559163721950498113785`16.149752347660414*^8 I) eps^7+(5.889404546907474207844415673`15.6885575539079*^8+ 1.6013284323904091569901025328`16.122966581436142*^9 I) eps^8+(1.7544584920443721931456638516`14.646067275860847*^9+ 5.60244976172146800253519564902`16.150302148788263*^10 I) eps^9+(2.10121810435676186035431048451`15.398083060679442*^10+ 1.169511005008333055180571769206`16.1436162394389*^11 I) eps^10,gd25->(-117.06944196797112825629676264148566249827`15.94780620921847+ 145.44044481326513045410066620322442516878`16.042047855120824 I)+1.20205690315959428539973816151144999076`16./eps^2+(11.57378285875757799590038190366513649114`15.934559062210736+ 15.10549254465231570881390317301017128601`16.05021862298825 I)/eps-(535.46014985744438353541750949203002731638`15.943538531477111+ 676.01673832268294547679537537322813317766`16.04476882557513 I) eps-(9662.20119926001362486637737259562267007193`16.148525857059425- 926.88746353982786980531329936778194910914`15.130476788576546 I) eps^2-(44008.25600070953825453096333947008773268218`15.603688031211277+ 148632.19494914180486268213538878883863594578`16.1322667642764 I) eps^3-(438753.34429006668625062777114080867348838306`16.007478900409023+ 423638.90537750160010528449790356429115681534`15.992254297830915 I) eps^4-(2.0175468903772242164185991`15.31751203407225*^6+ 1.35859463179418518904496442`16.145778291233345*^7 I) eps^5-(1.71070222700374506049788483`15.693408761422312*^7+ 4.59269544132271412989280965`16.122301987367614*^7 I) eps^6-(7.98550713644660300600076455`15.044535847450094*^7+ 1.0161191814063925090261824663`16.149177994986022*^9 I) eps^7-(6.346402696275140211580315786`15.386728079951665*^8+ 3.6288800424229730467244034747`16.143973066404747*^9 I) eps^8-(2.995732574988200483846046386`14.779754413819267*^9+ 7.02861098669086041315203455511`16.150120878982033*^10 I) eps^9-(2.31179920605191708487248684506`15.102420370758418*^10+ 2.572158131427807715624563168997`16.148767925190892*^11 I) eps^10,gd26->(-120.40630193564951787899966894139290232313`15.518435849339276- 501.85136764484811951756938598303160260452`16.13836174334534 I)-0.33333333333333333333333333333333333333`16./eps^3-(3.27087552086032424963425377822388146596`15.939711376559133+ 4.18879020478639098461685784437267051226`16.047135969291507 I)/eps^2-(22.39009954933840799826396670591352258643`15.83027203860755+ 41.10303402856593267162042283593708350979`16.094089894685784 I)/eps-(576.41558140621647655543086208671809447754`15.340525986373063+ 3676.64720400892410315408351047304255246526`16.145242233170023 I) eps-(2545.87070436819224414286857345779900642678`14.99919291660447+ 35981.06495951849618128302007586307063826354`16.149430586334887 I) eps^2-(10786.38340788453556383749576465692998309207`14.788003807448886+ 248300.53198937012568251457817464767734567526`16.150105604029086 I) eps^3-(44447.41171985984970676236489578937389843347`14.428599371663486+ 2.34252340725823702854039520404988479585458912`16.15043683483125*^6 I) eps^4-(180808.7799658746846159705`14.203355449717332+ 1.6008526708860639244924864`16.150487298906757*^7 I) eps^5-(728920.2499734203010148693`13.836374765105525+ 1.502502272304321846841142312`16.15050988714879*^8 I) eps^6-(2.9296804560691322645219468`13.60641414432818*^6+ 1.0254614414385279308932312452`16.15051322546203*^9 I) eps^7-(1.17385013539859298181987046`13.237020540598074*^7+ 9.6184875726214209814281666702`16.150514674412847*^9 I) eps^8-(4.7026720553191420689937156`13.005715723168251*^7+ 6.56362645994006000369122257166`16.150514886362537*^10 I) eps^9-(1.881236681584679253070299812`12.635659006746689*^8+ 6.15601131089125386020739644272`16.150514977553186*^11 I) eps^10,gd27->(-35.35591306504698572883519892391822698751`15.32821104001806+ 232.15995957493464298304583280666558680505`16.145536302127272 I)+0.4`16./eps^3+(2.16505062503238909956110453386865775916`15.747758312531701+ 5.02654824574366918154022941324720461472`16.11356011203526 I)/eps^2-(2.5804534784745760018863593684934546115`15.125588448444176- 27.206828553006974807167497984836799907`16.14857033448398 I)/eps-(741.06006505588856164332611185725224456752`15.928740948212162- 987.81454542324274674492409845245682565502`16.053562954780393 I) eps-(3633.52601446434379664981376283285320691169`15.881276559085286- 5693.43419710996034895104025184444070847275`16.076322590763798 I) eps^2-(29075.11250701128268608130140591341789079584`16.056418589795054- 21412.88930632174257950230512967775700393509`15.923572457800468 I) eps^3-(122896.83434737508037846031104227986765318377`16.031733509242727- 104864.6757486803471680395739313333119493522`15.962822031345791 I) eps^4-(776681.55204163059863539317600641013336819259`16.108914037189287- 356902.81164246228670509777314395335919060887`15.771221016691722 I) eps^5-(3.07535269421611743598006012299569955636968643`16.103549720492754*^6- 1.51116516146591158438139391138876899134402265`15.794966723596804*^6 I) eps^6-(1.75260651086954635831327097`16.140438357756544*^7- 3.8196444552641297399859583`15.478776876280257*^6 I) eps^7-(6.70748928165485422946962629`16.14880076475061*^7- 5.9713901290692826729141144`15.098316223281628*^6 I) eps^8-(3.618368982181377003301602123`16.140532932817308*^8+ 7.8479466617938909280318904`15.476776123694568*^7 I) eps^9-(1.3577793643240439900761561119`16.03844354419962*^9+ 1.1159378020706667335355291703`15.953254329696142*^9 I) eps^10,gd28->(-33.99610950933759740278694351643886963813`15.338207406755245+ 218.03224379398093573005670310416556743119`16.14529891140588 I)+0.33333333333333333333333333333333333333`16./eps^3+(2.27087552086032424963425377822388146596`15.828668241884857+ 4.18879020478639098461685784437267051226`16.094563522377122 I)/eps^2-(0.19550870309977241182500885087025615397`13.986267707600392- 28.536663414206759717769849302819071973`16.150504805585282 I)/eps-(625.31765449605555205403135404502755178273`15.851949632496956- 1074.9020421940474061245675489654283117993`16.08721783027231 I) eps-(3606.31246021684139406688781204182249229585`15.865653848158772- 5939.99987692758772408166707713322913825773`16.082376931730604 I) eps^2-(25752.15219228710004273144830523654893147097`15.988842674492084- 27075.89431988951743926920446332888313792166`16.01061195450674 I) eps^3-(122117.54058960134490584300143706878517662219`15.95988575905311- 144790.11937960092694974757132666664810211653`16.03384663608713 I) eps^4-(700982.93068621376489259574939619817770515662`15.992831877453973- 724126.77662032541115574028534834506171230004`16.006939041699372 I) eps^5-(3.0690051571533586887431846`15.903166146101569*^6- 4.4726516785694249110644014`16.06673360535947*^6 I) eps^6-(1.60198058200107355927161892`15.855130463843285*^7- 2.72682645447712437842339705`16.086130714934818*^7 I) eps^7-(6.73285953676657541550545509`15.65175149466274*^7- 2.013476141661420266418194472`16.127498428377585*^8 I) eps^8-(3.33956673795222350841941769`15.510933252305932*^8- 1.4175640950591762927105566274`16.13878583007379*^9 I) eps^9-(1.3704349223370780623240117029`15.224839179283348*^9- 1.1467130304308398973519544814`16.147435509752558*^10 I) eps^10,gd29->(-996.13746864698249698281157161933135487943`16.05561262747269+ 737.49192442182261204535198793244028862186`15.92505062067098 I)+1.66666666666666666666666666666666666667`16./eps^3+(17.53636539753975968896207837252749689149`15.958034761838721+ 20.94395102393195492308428922186335256132`16.035153789375343 I)/eps^2-(29.04207426752829971297576941857345287003`15.266654086790048- 220.36846681430865221163218451752318937515`16.14677590523129 I)/eps-(8805.28943450028591132828627249495649824276`16.14816699676468+ 918.10146756455978440829343308185158541881`15.166314042340767 I) eps-(96071.18870468792704668805849520448191598405`16.07854415934375+ 60224.43160736867448876300412503981410999996`15.875723704869932 I) eps^2-(517111.05521791872471088788617175496759431152`15.768628938087637+ 1.13347601206685551701281688352533034175839537`16.109457449034597*^6 I) eps^3-(4.739553895366477809663184`15.815654065512357*^6+ 9.0850669600152401619909497`16.098244731897246*^6 I) eps^4-(2.22803274316479214384181299`15.419321106849056*^7+ 1.178949748697880171759340163`16.14289483212403*^8 I) eps^5-(1.929500805613371527317079071`15.529568228891655*^8+ 7.826722757578540439259177912`16.137703214933218*^8 I) eps^6-(8.596031116421930440009985311`15.1174007202306*^8+ 9.2371897372990942414264505423`16.148642605701546*^9 I) eps^7-(7.3006456538170778589078850959`15.251511827593*^9+ 5.73956837034729486238232347123`16.14702979129251*^10 I) eps^8-(3.17680679004131222110780101316`14.837474298097995*^10+ 6.524049340794014333874038633583`16.150000732699578*^11 I) eps^9-(2.681587244909743326947064335608`14.982900627232969*^11+ 3.9355048947545759179460890043716`16.14950915290217*^12 I) eps^10,gd30->(-135.95858707562172447375627477236037229504`16.113024704771227+ 59.02060765525019615109447682162179888699`15.750621738690501 I)+0.55555555555555555555555555555555555555`16./eps^3+(2.4144221643968367123533859266694320729`15.664858307197106+ 6.98131700797731830769476307395445085377`16.125982456842493 I)/eps^2-(24.54656157321381194882286620998279230951`15.949144153963834- 30.34052373733388103730266658894414118237`16.04117656152797 I)/eps-(2068.13892895498515340096057166151291598208`16.14988536838578+ 111.44483814703700105868446134269539196907`14.881365616711841 I) eps-(8694.27799418338256475737032566651390735458`15.769454664724309+ 19013.58670251571355743881592599771713940031`16.109285191785744 I) eps^2-(83201.4268284638862754860415823510757701838`15.960761203456086+ 98308.55471902705900963874813159364622433012`16.033221740726432 I) eps^3-(327378.73257169265438175470325383711273086069`15.368308286708231+ 1.95548599810076945319674772621060135683323499`16.144512534300375*^6 I) eps^4-(2.8727598146645273568062855`15.629247485720473*^6+ 9.0976143075833998725129827`16.129875689662853*^6 I) eps^5-(1.11256704597560688151533672`15.024893505221423*^7+ 1.481585228136770443569418357`16.149293952455157*^8 I) eps^6-(9.73438471924804201187848739`15.308147946134783*^7+ 6.701019384371888751984352597`16.145980314083086*^8 I) eps^7-(3.767288516563287633292305951`14.71587905551479*^8+ 1.02416801973206850220549046335`16.150221384337833*^10 I) eps^8-(3.3468239957573407613657498868`15.012950617147494*^9+ 4.58185906578329032037270317344`16.149359469574907*^10 I) eps^9-(1.29872162367434034393880659795`14.430358273050828*^10+ 6.817011043510274129049743700172`16.150436199021346*^11 I) eps^10,gd31->(-104.74431932800852637350534404111619939734`15.934095819171333+ 136.93824999345603889273454103389508000047`16.050490113778153 I)+0.55555555555555555555555555555555555555`16./eps^3+(2.81442216439683671235338592666943207291`15.723266877594149+ 6.98131700797731830769476307395445085377`16.11781499419015 I)/eps^2-(18.34607260711790918442191249096564532508`15.813713801459922- 35.36707198307755021884289600219134579708`16.098769799849393 I)/eps-(2083.03604132771344538763154465807724768512`16.136117038498703- 545.39211316386724643346027026237955714756`15.554129107571375 I) eps-(8991.0754071990330696866117645498257996316`15.859466628303581+ 15099.36904037563720008669117327431717860579`16.084613787984033 I) eps^2-(92324.17772686290348333260682206784848181651`16.063808420488574+ 64678.25055064156466702568179637915489976356`15.909251236515935 I) eps^3-(368546.89073266392863328124196719003097949515`15.448000905428655+ 1.82091168542736511599109439089095105683088314`16.141797036766597*^6 I) eps^4-(3.2960675299973552720578273`15.758080645266634*^6+ 7.4388428922102776014957379`16.1115899308424*^6 I) eps^5-(1.28247780474730678603410891`15.099757842885971*^7+ 1.435758233935380949718715565`16.14878930076908*^8 I) eps^6-(1.123506370623461389243321553`15.430120461469297*^8+ 5.793674564229113759115705105`16.142499018976835*^8 I) eps^7-(4.347511849907568086070463094`14.785253613146319*^8+ 1.00715873208437447015209028108`16.150110761150266*^10 I) eps^8-(3.8522001117365569066117105396`15.127077071727884*^9+ 4.04751684228713105045290291733`16.14855689681475*^10 I) eps^9-(1.49188163681925909755143950522`14.49499470856107*^10+ 6.747587610168441265434236063486`16.15040887230538*^11 I) eps^10,gd32->(-176.90952416691961273624133786997552223897`16.027610245464288+ 154.3481974669059369250290207059646596107`15.968360593088423 I)+1.11111111111111111111111111111111111111`16./eps^3+(3.86588136583071046174380889037590118284`15.576757107164818+ 13.96263401595463661538952614790890170754`16.134475939255164 I)/eps^2-(46.20390530695703196997081923617923130166`15.988837202766199- 48.58009799417374367460107718303390088487`16.010616904166554 I)/eps-(3973.38258395411681448601638061822041582993`16.148985641784332- 334.04321527468811599353035439051959124836`15.073627913185332 I) eps-(13087.25939782635848250043973320748305475354`15.705115443972598+ 34069.04808314189347727512716377267759709442`16.12062673267811 I) eps^2-(164465.27526928363518228205487463867880378892`16.057889186083443+ 119955.38504939611674644830044697127423306015`15.920834718954735 I) eps^3-(519000.57652008025986953325880621235022260862`15.298093083757044+ 3.65815680638653544064077229513651245973449022`16.146187560994505*^6 I) eps^4-(5.7677896910567774214062447`15.780018864572682*^6+ 1.22461719448899986014473407`16.10700980104711*^7 I) eps^5-(1.79742034575441894017149921`14.955890010308895*^7+ 2.807932630495401481896274033`16.14962704070956*^8 I) eps^6-(1.96586206486966289141225591`15.46708677751505*^8+ 9.277789776040231645031769006`16.140978262999504*^8 I) eps^7-(6.116305614497351858199098423`14.64648432915567*^8+ 1.95122156865459633818026231601`16.150301739396276*^10 I) eps^8-(6.7691827560996086823831605369`15.171367800565314*^9+ 6.41622879062015502832312658`16.148111402792583*^10 I) eps^9-(2.10899992996400945516329060463`14.35994835907178*^10+ 1.3019257894951221919033274940486`16.150458023661475*^12 I) eps^10,gd33->(-150.78229615057311560634749822729445039037`16.109467476410515+ 68.7802310329348325068229231253280024869`15.768580754123276 I)+0.55555555555555555555555555555555555555`16./eps^3+(2.61812586810054041605708963037313577661`15.695994018040494+ 6.98131700797731830769476307395445085377`16.121940855253527 I)/eps^2-(23.76991542157694712960193334551264252476`15.918137666308425- 32.90033997359223108345741304939410649542`16.059310415617638 I)/eps-(2148.09430787594060955828888162909723868393`16.149268537559852+ 162.98173444175337993786635323583115894195`15.029354128492827 I) eps-(9843.66853134826202100191366903741080821949`15.804263702158007+ 19504.60964349398302075007703255264768509548`16.10124398396259 I) eps^2-(88474.10943720240906383474466489718292995485`15.937942043013695+ 114046.49479864689733092034283567068286576017`16.048207785048213 I) eps^3-(377925.82288825193510628861275245132648821909`15.410514833952364+ 2.04218260314450056703754683182859267647817975`16.143202838802797*^6 I) eps^4-(3.1000217135716933516610294`15.59994545168036*^6+ 1.05684451851252421434532014`16.132591815104135*^7 I) eps^5-(1.30629647004413759514678865`15.072554851078644*^7+ 1.557686691217047027915640874`16.148993207137657*^8 I) eps^6-(1.06079634167878273973669145`15.279700136037361*^8+ 7.806819256148364485614395482`16.146542247380694*^8 I) eps^7-(4.478916895573363971481551161`14.767775098934816*^8+ 1.08028900518673897299979630567`16.150142050579785*^10 I) eps^8-(3.6695033608047885390346272085`14.985901458707096*^9+ 5.34811767453099237078727757483`16.14949512338026*^10 I) eps^9-(1.55652346133044286553620752357`14.485067482404688*^10+ 7.202807442073528360990437898084`16.150413615876733*^11 I) eps^10,gd34->(4.74692266925060614835988975179697842064`15.64685155694777+ 14.3747437770650868495705192644843159512`16.128039512477212 I)+0.13333333333333333333333333333333333333`16./eps^2+(1.14390576389968525540925706684510814194`15.90167418221576+ 1.67551608191455639384674313774906820491`16.06743253452909 I)/eps+(12.65427955390544958607265372708211402603`15.081354301711864+ 147.84722098569237990705172835769634199868`16.148930042912212 I) eps-(31.13080917365816233248200804998459396317`14.681713420241058- 915.67455044756861909370447751564661699666`16.15026415483595 I) eps^2-(439.72208844134919146719777603806526747207`14.87298242556453- 8319.65088178477124278616933558696030606712`16.149909245935948 I) eps^3-(3667.11939955526912372822326750475966766389`15.00921723827223- 50639.22267329829953043046816575261893272021`16.14937921818713 I) eps^4-(20113.57757351244387042968175279710173834213`14.765447136460576- 487739.82621784395547556649833255652361871902`16.150146030846813 I) eps^5-(112173.91880719395264787808191390828486562214`14.717236715423812- 3.04000794355687411761971693627790801213089138`16.150219541587294*^6 I) eps^6-(525369.0083138722388839064`14.389085053035148- 3.03269851116349137592720355`16.15044984105686*^7 I) eps^7-(2.6049863048913178813429464`14.285241160736453*^6- 1.910024306596435819590120105`16.150474610326665*^8 I) eps^8-(1.14831547248818478008902037`13.92586585459979*^7- 1.9262056062286808720481688675`16.15050728056108*^9 I) eps^9-(5.40739415944202680780663746`13.798315301156237*^7- 1.2166997960721794252407907881`16.150510708800734*^10 I) eps^10,gd35->(-6.80615613042733212696821762512077321991`15.831290162236858- 12.45657391471337153102463258611230516831`16.093786864200393 I)-0.1`16./eps^2-(0.99126265625809727489027613346716443979`15.94243635759532+ 1.25663706143591729538505735331180115368`16.045457476264804 I)/eps-(35.04926612179259027810821850856033159342`15.502982457163004+ 151.67540397878218127883477331818953118282`16.13921868856578 I) eps-(162.13581464644846594202621994515221108745`15.31583215006134+ 1096.12983708054886021876619101893865442161`16.145815191633883 I) eps^2-(672.14802602818759581433067202510775985865`14.94702608840431+ 10717.69678197612956565005191441692339594298`16.149662626982316 I) eps^3-(2735.64797547735623305734035971396204636977`14.7236671307706+ 73047.22729775426335914120660376744047234803`16.150210655132348 I) eps^4-(10640.66756519293722762727970811465313104335`14.336663194964455+ 693057.86742174755923135886974787746685831508`16.150463817642553 I) eps^5-(42223.6208249140903950054`14.104879999944941+ 4.690000307395897646987525`16.150497398267575*^6 I) eps^6-(163509.610572520927071474`13.716864480167434+ 4.43803634296482736203855633`16.15051205031561*^7 I) eps^7-(652946.0532828109535904836`13.488009344348786+ 3.001801202281816842587355337`16.150513970421407*^8 I) eps^8-(2.5495728709392830046709093`13.103622160042471*^6+ 2.8402730443318968040478803731`16.15051482285989*^9 I) eps^9-(1.02663288577867880560302926`12.878379311796012*^7+ 1.921103643963838629890074633`16.150514935818954*^10 I) eps^10,gd36->(-1540.40877711574408920438657724515662708694`15.752191857680396- 3533.22804146221876945001724025956828353476`16.112727541706764 I)+4.05315751159527049725977377772273383792`16./eps^3-(1.85734349042973219710884544399506083206`14.712115315566404- 50.93347944907995599400770227491869873614`16.150226432945228 I)/eps^2-(494.51501374679918659615192294648903806938`16.150031809699726+ 23.34006665890748446141103251399063424453`14.823954420198069 I)/eps-(27145.40319590390791717483372407622412767435`16.051860096419713+ 20585.91945548008769320195031115064998352434`15.931734068941953 I) eps-(80592.55062754118513451189048313734642850995`15.353222811620874+ 498876.10457004511155412050298297189664698944`16.144920613265473 I) eps^2-(1.08461447267939034381280130126331226829622603`15.810710248654027*^6+ 2.10928911282070664190196995054551182944642425`16.09957096448962*^6 I) eps^3-(3.3659332387612357913723925`15.058950857957672*^6+ 4.14229061546826344599270515`16.149085925125394*^7 I) eps^4-(4.03053347454265089717056568`15.52598639261702*^7+ 1.649282878689558968788359837`16.137919010755112*^8 I) eps^5-(1.300571763327828962585250266`14.789133278727256*^8+ 2.9861011112903902855482925871`16.150103467033155*^9 I) eps^6-(1.4648788156099910914695129448`15.246242423264029*^9+ 1.16593215609818570554058094237`16.14711400496976*^10 I) eps^7-(4.8484150188579496821373634718`14.528365575883834*^9+ 2.030604994857953270899319733568`16.150391238138372*^11 I) eps^8-(5.28606108178128935054106327534`14.977035072798603*^10+ 7.863812029671388943955087594964`16.14953601950778*^11 I) eps^9-(1.775918635324441135784105551556`14.272009279961695*^11+ 1.34242732180207260826654344665369`16.150476998069774*^13 I) eps^10,gd37->(1367.26155312483196259427597251714424278045`15.876683516380025- 2174.37228423007860531039176150179848022364`16.078165818266612 I)-1.09662271123215095764827677776401679281`16./eps^3-(18.23335687251014348093604065035712611953`16.052396947432772+ 13.7805674134665867446561400298228423121`15.930797415117576 I)/eps^2-(115.30714278068894501559950293073747595742`15.803274847829702+ 229.1271200038353401022694539743112649827`16.101495133338073 I)/eps-(13350.01036197107556212026307202634845135112`16.12070853550961- 5120.74723267079619230811731884624427113237`15.704560271692815 I) eps+(104401.62258067868957226499749676262965763731`15.680557325493275- 289852.04181504717534984805123613759055975423`16.124026441125423 I) eps^2-(738886.59993737758498476493715792618988546876`15.806521894918765- 1.45452413436072774117579387400920889766314951`16.100665036151682*^6 I) eps^3+(4.9500580722586582314436524`15.424648653833877*^6- 2.58620983687459023636812735`16.142702119140118*^7 I) eps^4-(3.19383456856404528337083722`15.498581386408626*^7- 1.396954429273324931252965249`16.139451208242193*^8 I) eps^5+(2.014104750775252936775856159`15.163752142686326*^8- 1.9432317357387177379121235914`16.14819468333358*^9 I) eps^6-(1.2500898379873722734704761927`15.21501573082258*^9- 1.07028179552572785034998149919`16.14757264457614*^10 I) eps^7+(7.67782058040803275857303605`14.904529069800102*^9- 1.350589181203135736596201301678`16.149814377249314*^11 I) eps^8-(4.68139369673138734885192729803`14.945224946898815*^10- 7.495832971183187685244665199572`16.14966968150779*^11 I) eps^9+(2.840248679223286332054984490923`14.647822433403963*^11- 9.0330487424837752863063574896834`16.150300420546778*^12 I) eps^10,gd38->(544.52751980216521990839195598361406677502`15.9631648542683+ 637.29211644030306885987253664440696546427`16.03148356698793 I)+0.16666666666666666666666666666666666667`16./eps^3-(0.74219349923256328956601792565700413195`15.674285536893862- 2.09439510239319549230842892218633525613`16.12482700442657 I)/eps^2+(41.94111357262777776394493949167132130764`16.140033937886102- 9.3266785789244907053456336113456956551`15.487120990839623 I)/eps+(2997.39860748549751286506179108408499085534`15.780705105636939+ 6351.79794115128367915239461274468467201777`16.106857278599932 I) eps+(28213.34213159725202492846400792525473413685`15.71067384450097+ 72372.74218205779765329254162737788493983617`16.11979433732464 I) eps^2+(132923.59683162169832145805496881271927935561`15.431185107268448+ 683716.18147702793469803249528522902900859304`16.142458881206117 I) eps^3+(1.1132871122030418979427267`15.422203475694195*^6+ 5.8505255826715414075210367`16.142791176871814*^6 I) eps^4+(5.20977585242287427470996`15.137562750454244*^6+ 5.34214720918554757391175556`16.148459563368775*^7 I) eps^5+(4.09684259259202088017705308`15.138561462527328*^7+ 4.191194913824217621875517973`16.148450042966726*^8 I) eps^6+(1.937793012621779142263306325`14.862357253917557*^8+ 3.7574078853941043963021722643`16.149938210800446*^9 I) eps^7+(1.4742828824529156708245413311`14.864733341155471*^9+ 2.84301622477159970457354577309`16.149931856246415*^10 I) eps^8+(7.0432743454257534675369578861`14.595985854273302*^9+ 2.524263904054449687769141555994`16.1503460062743*^11 I) eps^9+(5.27555333670320832740062231962`14.599156852848752*^10+ 1.8769585620848650399503833583756`16.150343519404277*^12 I) eps^10,gd39->(-18.7790386212370962502046908531269598574`14.741248432699402- 481.51507903834431750013938068105200621627`16.15018496953994 I)-0.53333333333333333333333333333333333333`16./eps^3-(3.42006750004318546608147271182487701221`15.808085730117568+ 6.70206432765822557538697255099627281962`16.100259644497275 I)/eps^2-(10.24421109357552275026303479823401348944`15.51574935793331+ 42.97783573166752531827696986411200602896`16.13851538051563 I)/eps+(32.24912294156801586669508854333387266604`14.26136135781922- 2498.24695475749012803878023365264662922376`16.150478816611198 I) eps+(335.16822470716800410435178555619621105813`14.218553340361822- 28654.62896694283983553588279743054596853038`16.150485290701255 I) eps^2+(1744.77524679778950330511524143113311677636`14.212941684745324- 151106.74661041314681784285062055574886951549`16.150486048627215 I) eps^3+(6391.60664387880487318133313539668248110048`13.698664420024548- 1.80908055984917905130026525467817789265385479`16.15051228729168*^6 I) eps^4+(21483.1393276891485965056`13.499608000238494- 9.6162037984492450891694521`16.150513914051313*^6 I) eps^5+(63436.9454398787671374114`12.889410551726376- 1.157301840790325661483461134`16.150514932587253*^8 I) eps^6+(181535.8438523384630972787`12.620184421405026- 6.155919696671600785870277797`16.150514978948028*^8 I) eps^7+(482726.8007921356961732191`11.964500071386158- 7.4082620629860809767902216367`16.150514996910005*^9 I) eps^8+(1.2670496516369752356771624`11.657762239965038*^6- 3.94045517465123315723615624051`16.150514997607477*^10 I) eps^9+(3.1661023167040953365180087`10.975119531178345*^6- 4.741550847217286579792809312956`16.150514997822313*^11 I) eps^10,gd40->(88.60620917132462747582603113409722746218`15.199885225901347+ 785.87029061431036827506687162131502637118`16.14777194013932 I)+0.66666666666666666666666666666666666667`16./eps^3+(5.37508437505398183260184088978109626526`15.882917398237597+ 8.37758040957278196923371568874534102453`16.075650717252135 I)/eps^2+(27.44564393073707729221493807698739287073`15.726210999987694+ 67.54530234037949689708184321656982022666`16.117332725290918 I)/eps+(242.37275116816331677612637365970779960776`14.865199758976178+ 4668.90066718840717743894622914383025423694`16.14993060066216 I) eps-(17.40813341682853597908167135584134277041`12.700586271381171- 49054.73179779035434425981611781991504913912`16.1505149704858 I) eps^2-(2288.42881604315727350256689580792443092192`14.05829394418136- 282972.51855994635856588650746489446749565824`16.150500796587334 I) eps^3-(26438.38727963381433418636911383595113869651`14.087198364839026- 3.05868934187032416842332497129792940376604517`16.150498774603953*^6 I) eps^4-(129220.5986891962051116483`14.013542128789169- 1.77130382939913618004948559`16.1505034414967*^7 I) eps^5-(792719.5738010217139054996`13.761348596860241- 1.942148193672993183999033128`16.150511380193787*^8 I) eps^6-(3.3600413166566400117738992`13.624924214465384*^6- 1.1270247955123058825949125519`16.150513067754797*^9 I) eps^7-(1.80119297150997077171548413`13.312455474575165*^7- 1.24056438541369540512532686495`16.15051454007422*^10 I) eps^8-(7.28238226974027706039225109`13.155286295264885*^7- 7.20280990219138247866328345918`16.150514775860536*^10 I) eps^9-(3.692856469130993399009999462`12.81827900524953*^8- 7.935939965062899541509530484203`16.15051495081202*^11 I) eps^10,gd41->(-35.55435225946753837702185638439598245816`15.83087504430855- 65.15209235723533801963152247299871329524`16.093910641000733 I)-5.18463877571684963165682743228517084028`16./eps+(124.07030298265812800258294250220625743279`15.577949471069418- 446.78916744594753927120147789017539017077`16.1343842632377 I) eps+(1306.85535160690564719489858212610118406571`15.90848627608476- 1870.35527031955369037799502711815983875223`16.064182863190876 I) eps^2+(8989.36259824562246727702303421744492115736`16.04534927320095- 7095.61042372801863803050576802462900852172`15.942610137600369 I) eps^3+(43885.08629764386124715785894674139880703879`16.103441325395597- 21591.89236479741913987251052671678095064195`15.795415075289112 I) eps^4+(200504.47049382207299879456235475694514478585`16.12580345888265- 69609.69490159591857011150190625100239234976`15.666349128946562 I) eps^5+(852097.49058564826082175866030071841141185358`16.139277466285535- 196376.98454683755482984450831891579825053913`15.501878766932188 I) eps^6+(3.5601452466235351132953527650282232741574262`16.144192402984668*^6- 611937.69071861821372346662605348766028612317`15.379431889591604 I) eps^7+(1.45914533613603917464764807`16.14749764634524*^7- 1.7260158040340299115473973`15.220443862958254*^6 I) eps^8+(5.94618721271471704861273492`16.148758115141124*^7- 5.3593464988987409485451125`15.103631372992687*^6 I) eps^9+(2.407715924766985875517735492`16.149637047564568*^8- 1.53250594579038994641152601`14.953433970509552*^7 I) eps^10,gd42->(-35.46877020382440953509891385326377666753`15.830068127708646- 65.15209235723533801963152247299871329524`16.094150364740365 I)-5.18463877571684963165682743228517084028`16./eps+(121.27862046903066808085544154654867644918`15.569733364854342- 445.71371161679727336132321488279204735098`16.135005111205725 I) eps+(1276.14113987139221068153573081075383147509`15.895952840154017- 1905.43658742342215413648680402392807682572`16.070048630707177 I) eps^2+(8996.74761344698669453407015884253801069012`16.037716788521436- 7424.96686574006743559127219779949755392716`15.954325771106955 I) eps^3+(44591.62887573931495098931064375919632745782`16.097913461102973- 23345.69604243427502845711532039012697729373`15.816866951009334 I) eps^4+(207080.73333319951189285137550129875783775838`16.122070027633022- 77471.68391634462828910110998156091078630593`15.695073329205544 I) eps^5+(890590.24404870336642268988748106750276003154`16.137022081331008- 225494.04793905775138667620518238638428940725`15.540479230861223 I) eps^6+(3.75592013478796344151028135330966373217620458`16.142771974922763*^6- 715611.77614649124859770758103408305750292584`15.422733104718336 I) eps^7+(1.54926563763030448368528098`16.146699345360442*^7- 2.0627365153614257009095589`15.271017213634149*^6 I) eps^8+(6.34188135396005183431860287`16.14827919066911*^7- 6.4517419613857455868221182`15.155738067204686*^6 I) eps^9+(2.575672419457048839367535039`16.149374201090737*^8- 1.86933980495455529560026763`15.010171827324504*^7 I) eps^10,gd43->(-39.53093169592045549988648123846341026726`15.865457824004574- 65.15209235723533801963152247299871329524`16.082449141374028 I)-5.18463877571684963165682743228517084028`16./eps+(88.36150648134522859136916303752991046438`15.39386717130918- 496.7603384218544371809571704659340934347`16.143750974008206 I) eps+(1330.57217027362069573440403746189516752579`15.847443583428975- 2319.0852413477837558760353471169775159897`16.08872185981334 I) eps^2+(10068.91003549749768473682684092168847521896`16.013813156413143- 9427.95309852265642911605421576916011754126`15.985248109269973 I) eps^3+(52947.80085082632464901385317737084346421019`16.084188724852037- 31646.09808963360706290827121434302828192117`15.86066096802499 I) eps^4+(252368.77574269075007460100815701341512057761`16.115120390160747- 106185.36173067780768478636272377122680640485`15.739149420083198 I) eps^5+(1.10909531596919644842806871676537003410745613`16.13288710419962*^6- 322526.56664643855835742023774486549576654954`15.59648372651483 I) eps^6+(4.7273087679595834566059104`16.140698065208813*^6- 1.01660367408188996633908033392218461798961471`15.473235770629778*^6 I) eps^7+(1.96563123135480555987509493`16.145480069501968*^7- 3.0105362505472580512466167`15.330621886606432*^6 I) eps^8+(8.08092075896332221032977211`16.147660226453507*^7- 9.2960469129915910110928381`15.208497685074894*^6 I) eps^9+(3.29228455587419141940178787`16.14901203850796*^8- 2.74375755562470859394844879`15.06986040730932*^7 I) eps^10,gd44->(8.62421779721734377314489212182987388348`15.268534450385365- 65.15209235723533801963152247299871329524`16.146743102294987 I)-5.18463877571684963165682743228517084028`16./eps+(32.7694633381725715948776696746387294174`15.612057189866084+ 108.37511709878542554286109467193803893475`16.131517440555104 I) eps+(821.88783244188215452726659438095765610232`15.570116721267734- 3017.67545869433598583136939596521178277832`16.134976701216896 I) eps^2+(2990.43635227375006175116530611080318203205`15.413814545553446+ 16032.78461355967558853419734670761217760811`16.143088940367615 I) eps^3+(20927.76730464165601404054091448491228005452`15.270511632080046- 157369.1368899792688830214808596355319237059`16.14670829720478 I) eps^4+(69253.05570190986067967166740955836235640447`14.92312934979926+ 1.16697405167669250696874410504332005735066782`16.149751608326262*^6 I) eps^5+(392818.6570239553856462532`14.760785294065128- 9.628545490941640727304581`16.15015387414006*^6 I) eps^6+(1.2614567114546699030605156`14.369651461750145*^6+ 7.61511225485019058695182853`16.150455419708507*^7 I) eps^7+(6.7041186276511797328218634`14.19014706158166*^6- 6.11904380822166469347114927`16.15048893362553*^8 I) eps^8+(2.13429059106524968533545586`13.790700719727594*^7+ 4.8872402253732316027539209584`16.150510856596753*^9 I) eps^9+(1.1057338286058513880604722`13.60174006188506*^8- 3.91222476439411098913580037326`16.150513263204687*^10 I) eps^10,gd45->(-8940.62213542432382441052179249542114210982`16.15044028305204- 165.85600560429271245680286606402572439085`14.418803744548926 I)+16.`16./eps^4+(2.33535833462889731577751468807964369964`14.215509385226694+ 201.06192982974676726160917652988818458862`16.1504857042565 I)/eps^3-(871.94947831399915285236410853743892205248`16.150269157806992- 29.34697835027935137555825633606089078003`14.677341227302863 I)/eps^2-(136.12673702042856717115323684237187031197`15.684813454448337+ 373.76452794851126906343275648866332384043`16.12346810227678 I)/eps-(823.95373003106450604607405002098674177745`14.752056579368261+ 20606.9804251467118080069140078404942793702`16.150168113793598 I) eps-(48295.99880669251503910036072938811863035743`16.149774973940566+ 2821.80489061462961405170802624670307118752`14.91639080365418 I) eps^2-(2010.56070619042137317843992933121334905001`14.105373884478725+ 223069.7416466547392005971637572208986631337`16.150497358191547 I) eps^3-(151056.65417890660482317782845353272300770661`16.14630778013253+ 21128.42873737426320839115568792235562635766`15.292035120024195 I) eps^4+(5684.33253038889776691594441935420606977799`13.671322828577189- 1.71344139729931896824870261830793137807160513`16.150512607972505*^6 I) eps^5+(118913.87337469301286359916699473073625339738`15.98992772318701- 124431.55206622824669902531392834498773160121`16.009625715819023 I) eps^6+(106663.1191801469754546665`14.130661147820799- 1.11647322257449591126832226`16.15049517953037*^7 I) eps^7+(6.2657956421443843984897197`16.148145494918502*^6- 656316.799417933724610303`15.168282789403449 I) eps^8+(867883.3310237708027647854`14.269495236680696- 6.59847455055279467515487139`16.150477435516585*^7 I) eps^9+(6.2439972633747172149798829`16.149925364744007*^7- 3.2559022116548718300572624`14.867134013432056*^6 I) eps^10,gd46->(362.92042286921718245695928902485154370473`15.868981971081892- 591.51620342849162963664788219996794889661`16.08113720861729 I)-2.66666666666666666666666666666666666667`16./eps^3-(9.27811527799370510818514133690216283883`15.576757107164816+ 33.5103216382911278769348627549813640981`16.13447593925516 I)/eps^2+(93.29634319041753757018222963345278663876`15.946247083059202- 116.59223518601698481904258523928136212368`16.043052089654015 I)/eps+(3529.60440864580777917481058965366584865394`16.11101193957124- 1576.57672950417807627473588000933561711046`15.761001018382203 I) eps+(10748.03922969581123523537212572133312365154`16.10242229199518- 5351.57564573964178075706144368700510135527`15.799574717739777 I) eps^2+(67863.18192327385357763907535812534330487298`16.143231882214078- 12533.35667175703906196223371874614090498124`15.40966506243033 I) eps^3+(193094.93952762989346934955466307178965576463`16.143108553818312- 35967.67408648665356674207784515906155046633`15.413250015822817 I) eps^4+(1.11344716036415411994807166991221568870121092`16.14943630326895*^6- 78574.43550456684371821315203760428471445164`14.99804796088192 I) eps^5+(3.11395272144589489524913627369621170387623485`16.149559773078852*^6- 206759.4785050938998091600388332992774707169`14.971713186714098 I) eps^6+(1.77078180608150144854298197`16.150384685004102*^7- 433857.028798452895963607`14.539566271568463 I) eps^7+(4.94059516506590307377296715`16.15041015343689*^7- 1.085743266628309872647106`14.492358029116465*^6 I) eps^8+(2.814518045098522432146498828`16.150501461745474*^8- 2.222184983618428212642921`14.04787763281925*^6 I) eps^9+(7.857176504973467020553959689`16.15050478724517*^8- 5.3879034941018436513151921`13.986658086141793*^6 I) eps^10,gd47->(-1.9396906164787088947790241468393538843`14.857341932352002+ 38.04888455227567962369313240375876263067`16.149951396950545 I)+0.44444444444444444444444444444444444445`16./eps^2+(3.02783402781376566617900503763184195462`15.82866824188486+ 5.58505360638185464615581045916356068302`16.094563522377126 I)/eps-(60.10344357982979224232324601144213618541`15.488145590409575- 269.6105669900875745323758757376028606613`16.139983144862104 I) eps-(876.24714827859292431894881780629161730958`15.910010257340875- 1247.53085775626418001612987093606990778596`16.06343493649321 I) eps^2-(4893.04186143203978559409067028269171199932`15.939313184057587- 6275.43962974335798711216846474151368715244`16.047378408746113 I) eps^3-(32828.17144781518393873711378327530358020077`16.049505834454393- 25264.38495850952313849910738178396308473663`15.935767871705655 I) eps^4-(151413.93295360552267396830345307675945618672`16.053349819221822- 113745.7446037435715659044655838528570949491`15.929119136924879 I) eps^5-(840024.99703550971964805781760427723948544047`16.098809451804435- 435561.15116977462015229370660336506612918209`15.813566378994937 I) eps^6-(3.59759183282488166217727204500981263990411207`16.097551603612374*^6- 1.89078574162853740750233000810984207440412774`15.818182033615901*^6 I) eps^7-(1.8420946326272015362215001`16.12025586776333*^7- 7.1230866123234118383096351`15.707612155754271*^6 I) eps^8-(7.60972890636745518209653048`16.118004926984497*^7- 3.05815000592504750049926335`15.72209452577426*^7 I) eps^9-(3.735429909973169126243149013`16.130964157680733*^8- 1.146555034855977292590930795`15.618018471559674*^8 I) eps^10,gd48->(2.90777912997225369202029407285345745294`15.364447748657335+ 17.52804264488143843655498795129111013458`16.144619754669712 I)+0.17777777777777777777777777777777777778`16./eps^2+(1.39483731482920997017530571875644048555`15.874470772033606+ 2.23402144255274185846232418366542427321`16.07903455212296 I)/eps-(5.8280308389109099088607822922188291669`14.727827013999626- 154.13440547351175127107974311796771631818`16.15020476443777 I) eps-(275.71310064159345985361461023679956383488`15.64010665934324- 849.40198762181787142975901856278755156939`16.12876252995018 I) eps^2-(1925.63988937944538100059864804899092902489`15.643151347520591- 5886.57875176495479968081162636977505411014`16.128439232274044 I) eps^3-(16584.04908588904599441132484179456216871706`15.832684718895017- 30225.57998024127217402103654863968542554576`16.0933687873965 I) eps^4-(91762.84260618897118559221387308244997588401`15.760910790263706- 205487.78242033481928386431608554414658031019`16.11102993705691 I) eps^5-(668625.30349751080991093380255309159352589384`15.879223399419708- 1.0546605634825573063826302679122092678789454`16.07715329829213*^6 I) eps^6-(3.5172910099255805875537184`15.790251490126234*^6- 7.2548737741895216357574257`16.10467304877637*^6 I) eps^7-(2.47017395143590486502380369`15.891348900076864*^7- 3.74507967859235024061222499`16.072082424392214*^7 I) eps^8-(1.284264603946039829001626336`15.797628513794033*^8- 2.59374991821007909166310233`16.10290210117454*^8 I) eps^9-(8.944777335539724323422331731`15.894420061639616*^8- 1.3424005695420565106872019879`16.0707326553404*^9 I) eps^10,gd49->(3218.78759003237255653793075002935477548691`16.149027677101156+ 266.84653073820926206644135585220579383914`15.067596919786173 I)-2.66666666666666666666666666666666666667`16./eps^4-(3.05589305577148288596291911467994061661`15.10867620469404+ 33.5103216382911278769348627549813640981`16.148716649416247 I)/eps^3+(170.48165004294279124513686075245081507714`16.139767599587934- 38.40148469667101977286123881099151256144`15.492437975044115 I)/eps^2+(182.09073515362475768021880323599455196387`15.787601596765855+ 378.42296846337742449328191210087664146465`16.105291235605073 I)/eps+(3794.46209338497067055063071481955256490394`15.106726091268749+ 41798.13659008366055044615707779445599841634`16.14873279352909 I) eps-(25961.49719978771417678688268198148822489315`15.883029716842692- 40448.69193936265818124212524216359544490801`16.075604463854603 I) eps^2-(11111.05331721216480500382576746351458517913`13.939941377246218- 1.80434931096613588858617222139767290927185151`16.150506763747707*^6 I) eps^3-(3.91344914094412515941670777184363538836464613`16.10811039861481*^6- 1.817340229961968721900523082886380610290189`15.77498694505022*^6 I) eps^4-(3.6719452428519474436336802`14.884150526189684*^6- 6.77053362825901956903199446`16.149877229450325*^7 I) eps^5-(1.933598519369419033453152122`16.124414519361192*^8- 6.91025894407525291065830149`15.677542536258613*^7 I) eps^6-(1.920224349276127597612498869`15.041311205860723*^8- 2.4617192927941036205736182796`16.149197762713126*^9 I) eps^7-(7.8359885665928327648053671629`16.1290944587693*^9- 2.5230748773868539604848712492`15.636930804402873*^9 I) eps^8-(7.9324278097930813290033019921`15.09960356161944*^9- 8.88368392187962913393993626601`16.148790531306368*^10 I) eps^9-(2.963852392330123731099629690587`16.13088661455542*^11- 9.1161149237917593476774249618`15.618839835267897*^10 I) eps^10,gd50->(7656.67108096539174014415844659750982447315`16.150412464450625+ 166.39747878459789566200822310657158089669`14.487519215268366 I)-5.33333333333333333333333333333333333333`16./eps^4-(0.77845277820963243859250489602654789988`14.215509385226698+ 67.02064327658225575386972550996272819621`16.150485704256504 I)/eps^3+(326.20538166022193983967692506803519623972`16.150319806224815- 9.78232611675978379185275211202029692668`14.627270821523142 I)/eps^2+(54.21760245120824540827931401621454552804`15.125774460619422+ 571.39246449338546138027575556263929592152`16.14856866044604 I)/eps+(923.72262193770684618222775127576032656251`14.165892412586322+ 89154.00457746060100019571283607467034408195`16.15049168835901 I) eps-(31502.25970579813111154132750875969717429401`16.106431214744617- 14945.78193584580464267932536661432512715316`15.782608148681852 I) eps^2-(13909.68158930391009893488656057325414394654`13.685828978714342- 4.05509144880800400621318429041431419257435209`16.150512442867715*^6 I) eps^3-(8.3240520224950043447686547`16.149303577931665*^6- 622602.6592435291663635794`15.023179763487963 I) eps^4-(1.4406751951356740751604382`14.120992782028404*^6- 1.541946620089314121868487134`16.150496042611564*^8 I) eps^5-(4.311595641266408657027452109`16.149895272064622*^8- 2.30499814344999291937427367`14.877927827780018*^7 I) eps^6-(6.76376318125449862627190185`14.230702312089136*^7- 5.623020442030492761853267433`16.150483581146787*^9 I) eps^7-(1.77355060960765326192831422135`16.150035030834367*^10- 8.342805984884316366877980232`14.822503588946615*^8 I) eps^8-(2.689584211890691551297436479`14.272583320348456*^9- 2.03038653148399734021101890382`16.150476897473638*^11 I) eps^9-(6.746629815404396050038362799269`16.150084162499418*^11- 3.0066358595318865869176276169`14.799078114135236*^10 I) eps^10,gd51->(-111.35526024284240698471114435116067728195`15.107914531252433+ 1223.26113678915838256320171835473947243499`16.148722972372095 I)+1.77777777777777777777777777777777777778`16./eps^3+(10.92615092606987747953083496534218263329`15.793324294313482+ 22.34021442552741858462324183665424273207`16.103944436297407 I)/eps^2+(3.76555694762596742722274350967508627504`14.588503892652719+ 137.30206192541777277169036839059888870131`16.15035173197929 I)/eps-(2628.03505708163292523464001629992133804266`15.764434913688731- 5827.95938143801037676808349619894017344718`16.11032027567215 I) eps-(14463.64685549061841906726681954808692323714`15.647337426314571- 43744.84137181940485294993280267903482255718`16.127986462815855 I) eps^2-(131035.98970226389267546333139595472364614876`15.887647730063227- 201101.80720327991077040187648958710106982846`16.07367311023719 I) eps^3-(631593.13522931506159067906685175887374605852`15.73451236302837- 1.52004389420345447289109462604064494104333395`16.115931091220666*^6 I) eps^4-(5.052902660412283408492566`15.916964192885397*^6- 7.0225877659105000243643619`16.05992043642803*^6 I) eps^5-(2.3685818568812612051044191`15.755133570506219*^7- 5.38913028691093856969060234`16.112163855375062*^7 I) eps^6-(1.84666377632546153884629707`15.924308939184044*^8- 2.500903746078583024541318841`16.056018085994896*^8 I) eps^7-(8.603801307592048063925313962`15.760112769045588*^8- 1.9309291067287161812462927374`16.111188725748413*^9 I) eps^8-(6.6704475114240092074682988755`15.926130908480298*^9- 8.9751615429957913970486739586`16.055018211490736*^9 I) eps^9-(3.10367295084275509793368566677`15.761317907701423*^10- 6.94235316957538165161036849093`16.110948659644844*^10 I) eps^10,gd52->(199.48891380494959120105655430854526970716`15.53541658020892- 797.70962794109068772930846948160453250807`16.137342648349463 I)-1.77777777777777777777777777777777777778`16./eps^3-(8.25948425940321081286416829867551596663`15.690559904983989+ 22.34021442552741858462324183665424273207`16.1226943123706 I)/eps^2+(30.09875613906623678476623901226547790934`15.595367029834206- 103.7917402871266448947555056356175246032`16.13298127539367 I)/eps+(2462.50915369024950134060071310406775906686`15.956688632923123- 2956.52659825531190511398483486493552068419`16.036092569844985 I) eps+(9912.19300418318232055998491986257249908258`15.741242236615538- 23424.76764882090857889394945255541337830701`16.114747778645008 I) eps^2+(84819.20375768006035273329379873834638531387`15.990371968959126- 88581.17191458949350119560193746194231808153`16.00921919939878 I) eps^3+(324785.80915229264614234283512907941388580863`15.728042400775438- 795396.19273156199442644913373320209786781022`16.117028863242925 I) eps^4+(2.8558429229117225578425685373652742615746547`15.982615153072873*^6- 3.08471295277204829021221524354423593194951536`16.016095593459394*^6 I) eps^5+(1.10229094756629315072222433`15.707039055629071*^7- 2.85495071670351057846143114`16.12034143047497*^7 I) eps^6+(1.002670145930069321258567917`15.97627618343284*^8- 1.112416001842256543147594422`16.021385326690215*^8 I) eps^7+(3.894666831230277881880551519`15.69888347295824*^8- 1.0306666467357197485618085733`16.121531383154167*^9 I) eps^8+(3.5852191984696524073549818735`15.97396878258122*^9- 4.015956092910009450486743008`16.023242025174895*^9 I) eps^9+(1.39542989644171153508543473141`15.69654531270972*^10- 3.7155740395272664414488432249`16.121863209238143*^10 I) eps^10,gd53->(1332.38745071802296607751231003680694903357`15.91053131189792+ 1893.54938924694043184643174932447490153416`16.063177415585546 I)+17.545963379714415322372428444224268685`16./eps^3+(24.8309934476791671610188610568873323214`15.19938530066316+ 220.4890786154653879144982404771654769936`16.147778287971796 I)/eps^2-(772.89862012319293628962652151715665513025`16.1177268748129- 312.03546638626065397586838517844438956641`15.723808302212404 I)/eps-(21010.52508731890056105103388917183999393764`15.878970390586053- 33168.16310680020800259884402207694042032409`16.07725490474547 I) eps-(29907.17515822605920790435326993867177105679`15.91281351707013+ 42169.68861199729477160736754606369558660104`16.062038516923405 I) eps^2-(271142.63422301047322701826043596601933965342`15.38874527398972- 1.54299177499212016608662088899552971029215114`16.14391107400484*^6 I) eps^3-(3.41840602446030617121962633239359852233008041`16.042758614891714*^6+ 2.7401204507196075698782532`15.946704623735743*^6 I) eps^4+(1.0166160776269807440002395`14.384967168506646*^6+ 5.92435221625146749269976796`16.150451065199398*^7 I) eps^5-(1.690801225615248951126244666`16.073840406236915*^8+ 1.100285352238720069241221443`15.887253183640336*^8 I) eps^6+(2.299554141690488517603894207`15.174012744594364*^8+ 2.1662704520791011167898787376`16.148081781327736*^9 I) eps^7-(6.8805811955437487697295767766`16.085647272193835*^9+ 4.0597844039041712910373269769`15.85652511885321*^9 I) eps^8+(1.15141083999883015975041179745`15.3134828195857*^10+ 7.827332892835037006790105419`16.1458663103217*^10 I) eps^9-(2.607915579361343294278056770603`16.09060937014541*^11+ 1.469911421078250331948749860538`15.84160700571465*^11 I) eps^10};


(* ::Subsubsection::Closed:: *)
(*gd6*)


sector=gd6;
loop = {k1,k2,k3,k4};
dvec = {Subscript[n, z]};
denom = {k1^2,k2^2,k3^2,k4^2,(k1+k2+k4)^2,k1 Subscript[n, z]+1,(k1+k2+k3) Subscript[n, z]+1,(k1+k2+k4) Subscript[n, z]+1,(k1+k3)^2,(k1+k4)^2,(k2+k3)^2,(k2+k4)^2,(k3+k4)^2,k4 Subscript[n, z]};
rep = {Subscript[n, z]^2->y};
num = {y->-1};
results={gd6[1,1,1,1,1,1,1,1,0,0,0,0,0,0]->(227.17084494832997391873491760316896559352`16.03240166557287- 193.13095788488784891428450698599946327452`15.961900966706002 I)-4.47988278550795810928429362959293366972`16./eps^2-(15.36887330572628018877174031540927655103`15.571071243855739+ 56.29586739158072258062837668660004188949`16.13490572839172 I)/eps+(390.08243151787883081090657474484685036852`16.13430972385537- 108.58265264796496868196727943082459142093`15.578913779960363 I) eps+(29191.10299568265003626139342707896965230966`16.143565850267354- 5264.08573900818061604030199425303542582402`15.399638299258017 I) eps^2+(69340.62371484162424387679084922171646857598`15.463714988150587+ 329914.3306217856637069891577296500318573395`16.141128424938827 I) eps^3+(1.64385881126656182726933930018691599356798021`16.132229435744954*^6+ 487246.18651031613526090045310996088065908112`15.604113370630627 I) eps^4+(4.0429527182134887099842665`15.180741777068905*^6+ 3.74939883832370142406702618`16.148004755214505*^7 I) eps^5+(7.18756205537042691540092458`15.999847206129326*^7+ 7.19261952473050609110609544`16.000152686434117*^7 I) eps^6+(1.781750414546162324158245647`14.91613380314578*^8+ 3.0513281534580526432673091616`16.149775850755205*^9 I) eps^7+(2.8242964347636712091541908565`15.766595184013923*^9+ 6.2257754398574954492416865918`16.109878358090903*^9 I) eps^8+(7.0168174498349499043366176492`14.654996945911728*^9+ 2.195009685757960407635695998699`16.15029320884265*^11 I) eps^9+(1.057865223646857342971746241406`15.502156712380367*^11+ 4.587080076959037264251270041452`16.139262693754365*^11 I) eps^10,gd6[1,1,1,1,1,1,2,1,0,0,0,0,0,0]->(-3936.4706704542988615762152445255866213727`16.148511899480187- 378.95122739437570478644948728504637131765`15.131988197548367 I)+0.66666666666666666666666666666666666667`16./eps^4+(1.43063993060953738815739644533665182082`15.376684776797925+ 8.37758040957278196923371568874534102453`16.14427303928788 I)/eps^3-(54.62942093665003475097969963155485295764`16.1281863916916- 17.97795158374053691244902539149321916489`15.645500001105015 I)/eps^2-(105.46184801137422279255328973371745313964`15.746761240446629+ 245.51539270684598695275658269352606686976`16.11374458884439 I)/eps-(6972.73844230593648546106335167842987972853`15.229237492123758+ 57748.12966743850883213874446719616524227113`16.147372040605823 I) eps-(169735.62624105126994221644959383930681967137`16.088477482940604+ 97606.7357355529484277185013272940272893104`15.848184264779595 I) eps^2-(304261.8042621556752650112`14.913788368230955+ 5.2389333439044185465141165`16.14978380479964*^6 I) eps^3-(6.4934519591823284125261814`15.917066806169384*^6+ 9.0214452747733800137319078`16.059867293331155*^6 I) eps^4-(1.190943427938998522785105`14.634794132322664*^7+ 3.903102187326037697766670414`16.15031292187468*^8 I) eps^5-(2.392954427229023631310502388`15.671924718615951*^8+ 6.794091273453386322502253897`16.12512166786185*^8 I) eps^6-(4.455400438410636680705831402`14.368762108413012*^8+ 2.69513359811576923724941089024`16.150455663252338*^10 I) eps^7-(8.6978553841233694779912323308`15.408855623510533*^9+ 4.71863078843929919977738056415`16.14325943805693*^10 I) eps^8-(1.6323647883885973733236302744`14.109068869098085*^10+ 1.7957480538062146024370454387754`16.150497055454053*^12 I) eps^9-(3.144067942977134251924153332793`15.1470479524642*^11+ 3.1536341147239179308235288014927`16.14836733491825*^12 I) eps^10};

